When JIMWLK evolution really matters: the example of incoherent diffraction

We consider high energy scattering in the effective theory of the Color Glass Condensate. The most convenient degrees of freedom are Wilson lines encoding multiple gluon exchanges, whose evolution with energy follows the JIMWLK equation. Instead of using the latter, very often one resorts to a Gaussian Approximation (GA), which is known to be remarkably accurate in describing a wide class of multi-gluon correlators whose expansion in the weak scattering limit starts with an exchange of only two gluons. Here we demonstrate, both analytically and numerically, that such an approximation is not valid for correlators which start with an exchange of four gluons. As a main example, we focus on incoherent diffraction in photon-nucleus collisions and we show that the discrepancy between the JIMWLK and the GA results is driven by weak scattering and further persists in the regime where unitarity corrections begin to become important. The JIMWLK calculation leads to cross sections which are systematically larger in all kinematic regimes of interest.

==> anc/README.txt <==
The numerical data in the figures is included as text files, or as xmgrace files that are also readable as text files. See the LaTeX source file of the article for the correspondence between the panels in the figures and the data files in this directory.

Fig 1: fourPointLine.dat sixPointLine.dat
Figs 2-4 have no numerical data.
Fig 5: dip_dip_A.agr dip_dip_B.agr dip_dip_C.agr
Fig 6: dip_dip_D.agr dip_dip_D_vsT.agr dipdipDratio.agr
Fig 7: dip_dip_sqA.agr dip_dip_sqB.agr dip_dip_sqC.agr
Fig 8: sextA.agr sextB.agr sextC.agr
Fig 9: data files in directory fig9: files with "k0" in the filename are for the longitudinal polarization, files without the k0 for the transverse
Fig 10: data files in directory fig10: files with "k0" in the filename are for the longitudinal polarization, files without the k0 for the transverse


==> anc/dip_dip_A.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:44:13 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.013
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 1.6049293e-08
0.13926762 2.8583337e-07
0.20890143 9.6763295e-07
0.27853524 2.8278174e-06
0.34816904 6.1907488e-06
0.41780285 1.1664194e-05
0.48743666 1.9844279e-05
0.55707047 3.0927932e-05
0.62670428 4.5030756e-05
0.69633809 6.1875856e-05
0.7659719 8.1058363e-05
0.83560571 0.00010172169
0.90523951 0.00012289356
0.97487332 0.0001438569
1.0445071 0.00016416221
1.1141409 0.00018352816
1.1837748 0.00020172066
1.2534086 0.00021848912
1.3230424 0.00023379306
1.3926762 0.00024733256
1.46231 0.00025884818
1.5319438 0.00026816179
1.6015776 0.00027520997
1.6712114 0.00028005583
1.7408452 0.00028244333
1.810479 0.00028226461
1.8801128 0.000279356
1.9497466 0.00027357571
2.0193805 0.00026465663
2.0890143 0.00025252768
2.1586481 0.00023710269
2.2282819 0.00021858861
2.2979157 0.00019741572
2.3675495 0.00017417297
2.4371833 0.00014965071
2.5068171 0.00012509317
2.5764509 0.00010181288
2.6460847 8.0850993e-05
2.7157185 6.3269769e-05
2.7853524 0.00018341269
2.8549862 0.00018676142
2.92462 0.00019403446
2.9942538 0.00020493643
3.0638876 0.00021870105
3.1335214 0.00023461987
3.2031552 0.00025175751
3.272789 0.00026879353
3.3424228 0.00028472265
3.4120566 0.00029857113
3.4816904 0.00030900445
3.5513243 0.00031503479
3.6209581 0.00031568532
3.6905919 0.00031121636
3.7602257 0.00030227642
3.8298595 0.00028999251
3.8994933 0.00027544503
3.9691271 0.00025963624
4.0387609 0.00024343282
4.1083947 0.00022775077
4.1780285 0.00021384563
4.2476623 0.00020228111
4.3172961 0.00019306709
4.38693 0.00018602016
4.4565638 0.0001807951
4.5261976 0.00017679725
4.5958314 0.00017359736
4.6654652 0.00017081209
4.735099 0.00016814581
4.8047328 0.00016521501
4.8743666 0.00016170584
4.9440004 0.00015763766
5.0136342 0.00015352527
5.083268 0.00014989578
5.1529019 0.00014702137
5.2225357 0.0001448111
5.2921695 0.0001429425
5.3618033 0.00014141144
5.4314371 0.00014016681
5.5010709 0.00013918796
5.5707047 7.8204982e-05
5.6403385 3.858515e-05
5.7099723 -5.3347944e-06
5.7796061 -4.7785081e-05
5.8492399 -8.4533851e-05
5.9188738 -0.00011253983
5.9885076 -0.00012974108
6.0581414 -0.00013627186
6.1277752 -0.00013297771
6.197409 -0.00012273126
6.2670428 -0.00010979496
6.3366766 -9.7478637e-05
6.4063104 -8.877465e-05
6.4759442 -8.4297234e-05
6.545578 -8.4137785e-05
6.6152118 -8.7458661e-05
6.6848456 -9.2530887e-05
6.7544795 -9.6928224e-05
6.8241133 -9.7958377e-05
6.8937471 -9.4138884e-05
6.9633809 -8.4597044e-05
7.0330147 -6.84556e-05
7.1026485 -4.5073608e-05
7.1722823 -1.2888864e-05
7.2419161 3.0367834e-05
7.3115499 8.4271648e-05
7.3811837 0.00014773945
7.4508175 0.00021872379
7.5204514 0.00029382058
7.5900852 0.00036977417
7.659719 0.00044568118
7.7293528 0.00051891491
7.7989866 0.0005869369
7.8686204 0.00064653743
7.9382542 0.00069524868
8.007888 0.00073001801
8.0775218 0.00074876731
8.1471556 0.00074956775
8.2167894 0.00073214622
8.2864233 0.00069803866
&
@target G0.S1
@type xy
0 0
0.096808576 3.5000206e-05
0.19361715 0.00027377039
0.29042573 0.00079519182
0.3872343 0.0015647399
0.48404288 0.0024986444
0.58085146 0.003502378
0.67766003 0.0044906958
0.77446861 0.0053964293
0.87127719 0.0061725773
0.96808576 0.0067921569
1.0648943 0.0072432957
1.1617029 0.0075277197
1.2585115 0.0076585256
1.3553201 0.00765193
1.4521286 0.0075271807
1.5489372 0.0073040383
1.6457458 0.0070017017
1.7425544 0.0066402397
1.8393629 0.0062400619
1.9361715 0.0058171939
2.0329801 0.0053847215
2.1297887 0.0049526376
2.2265973 0.004530337
2.3234058 0.00412463
2.4202144 0.0037400315
2.517023 0.0033791307
2.6138316 0.0030429711
2.7106401 0.0027309664
2.8074487 0.0024430975
2.9042573 0.0021794148
3.0010659 0.0019395645
3.0978744 0.0017231923
3.194683 0.0015292758
3.2914916 0.0013557475
3.3883002 0.0012017304
3.4851087 0.0010642286
3.5819173 0.00094093079
3.6787259 0.0008302042
3.7755345 0.00073003105
3.872343 0.00076844397
3.9691516 0.00068198069
4.0659602 0.00060021083
4.1627688 0.00052316452
4.2595774 0.00045099887
4.3563859 0.00038476624
4.4531945 0.00032512736
4.5500031 0.00027217031
4.6468117 0.00022782128
4.7436202 0.00019156626
4.8404288 0.00015992855
4.9372374 0.00012932043
5.034046 0.00010028678
5.1308545 7.3938365e-05
5.2276631 5.1776199e-05
5.3244717 3.3410425e-05
5.4212803 1.8317579e-05
5.5180888 7.4249531e-06
5.6148974 -6.6795105e-07
5.711706 -5.1418053e-06
5.8085146 -5.559838e-06
5.9053232 -2.9235447e-06
6.0021317 3.2962668e-06
6.0989403 1.3184251e-05
6.1957489 2.7042242e-05
6.2925575 4.5003114e-05
6.389366 6.4905888e-05
6.4861746 8.2507775e-05
6.5829832 9.4570068e-05
6.6797918 0.00010082364
6.7766003 0.00010158271
6.8734089 9.8693037e-05
6.9702175 9.3735956e-05
7.0670261 8.8376587e-05
7.1638346 8.3848635e-05
7.2606432 8.0956068e-05
7.3574518 7.9356121e-05
7.4542604 7.8701067e-05
7.5510689 7.8800605e-05
7.6478775 7.9986093e-05
7.7446861 0.00015680998
7.8414947 0.00013513958
7.9383033 0.00013461911
8.0351118 0.0001589537
8.1319204 0.00021413106
8.228729 0.00029698939
8.3255376 0.00038958687
8.4223461 0.00047628673
8.5191547 0.00054991419
8.6159633 0.00060414562
8.7127719 0.00063347858
8.8095804 0.00063893776
8.906389 0.00062900958
9.0031976 0.00061446312
9.1000062 0.00059625659
9.1968147 0.00057322265
9.2936233 0.00054326314
9.3904319 0.00051406688
9.4872405 0.00048706046
9.584049 0.00046036344
9.6808576 0.000437367
9.7776662 0.00041783569
9.8744748 0.00040696067
9.9712834 0.00041624678
10.068092 0.0004517166
10.164901 0.00051127649
10.261709 0.00058404323
10.358518 0.00065798018
10.455326 0.00072499015
10.552135 0.00076939685
10.648943 0.00078784523
10.745752 0.00078716649
10.842561 0.00077853365
10.939369 0.00076411066
11.036178 0.00074638105
11.132986 0.00072712029
11.229795 0.00070068698
11.326603 0.00065722459
11.423412 0.00060428474
11.520221 0.00054972927
&
@target G0.S2
@type xy
0 0
0.14309375 0.00023036398
0.2861875 0.0013140452
0.42928125 0.0030146613
0.572375 0.0048923458
0.71546875 0.0066299856
0.8585625 0.0080534651
1.0016563 0.0090925367
1.14475 0.0097429743
1.2878438 0.010041897
1.4309375 0.010042392
1.5740313 0.0098057963
1.717125 0.0093944604
1.8602188 0.00886492
2.0033125 0.0082604378
2.1464063 0.007610564
2.2895 0.0069366088
2.4325938 0.0062636671
2.5756875 0.0056132919
2.7187813 0.0049986006
2.861875 0.0044270999
3.0049688 0.0039019006
3.1480625 0.0034214782
3.2911563 0.0029853273
3.43425 0.0025916164
3.5773438 0.0022412737
3.7204375 0.0019360995
3.8635313 0.0016726839
4.006625 0.0014463683
4.1497188 0.0012548984
4.2928125 0.0010927673
4.4359063 0.00095530952
4.579 0.00083869928
4.7220938 0.00074158879
4.8651875 0.00066309825
5.0082813 0.00060334287
5.151375 0.00055892868
5.2944688 0.00052043792
5.4375625 0.0004850966
5.5806563 0.00045038445
5.72375 0.00057012512
5.8668438 0.00053862899
6.0099375 0.00050688403
6.1530313 0.00047079627
6.296125 0.0004288061
6.4392188 0.00038716156
6.5823125 0.00034732626
6.7254063 0.00031455893
6.8685 0.00028605097
7.0115938 0.00025841789
7.1546875 0.0002312528
7.2977813 0.00020622161
7.440875 0.0001922325
7.5839688 0.00018991427
7.7270625 0.00018810267
7.8701563 0.00018268268
8.01325 0.00017546008
8.1563438 0.00016362708
8.2994375 0.0001441183
8.4425313 0.00011959283
8.585625 9.1999513e-05
8.7287188 6.2725768e-05
8.8718125 3.6037349e-05
9.0149063 1.9796921e-05
9.158 1.5576349e-05
9.3010938 1.7718167e-05
9.4441875 2.345959e-05
9.5872813 2.7531418e-05
9.730375 3.0524734e-05
9.8734688 3.2212413e-05
10.016563 3.1032807e-05
10.159656 2.427935e-05
10.30275 1.5287678e-05
10.445844 7.1595703e-06
10.588938 8.2638894e-06
10.732031 1.5811017e-05
10.875125 3.0388332e-05
11.018219 5.1728037e-05
11.161313 7.7356983e-05
11.304406 0.00010055184
11.4475 0.00042442037
11.590594 0.00037149467
11.733688 0.00030607353
11.876781 0.00026051287
12.019875 0.00026064012
12.162969 0.00029552918
12.306063 0.0003381325
12.449156 0.00034517409
12.59225 0.00032453868
12.735344 0.00032088527
12.878438 0.00032532868
13.021531 0.00032552794
13.164625 0.00030506901
13.307719 0.000301969
13.450813 0.00033151817
13.593906 0.00039561771
13.737 0.00046836193
13.880094 0.00049395101
14.023188 0.0005197723
14.166281 0.00057351449
14.309375 0.00064852136
14.452469 0.00072908723
14.595563 0.00079571418
14.738656 0.00086153189
14.88175 0.00092475414
15.024844 0.00097432899
15.167938 0.0010293543
15.311031 0.0010743136
15.454125 0.0011069941
15.597219 0.0011141258
15.740313 0.0011004873
15.883406 0.001081093
16.0265 0.0010519024
16.169594 0.0010257867
16.312688 0.00099855906
16.455781 0.00095608547
16.598875 0.00090363125
16.741969 0.00083089371
16.885063 0.00073223555
17.028156 0.00063819423
&
@target G0.S3
@type xy
0 0
0.069633809 2.0679467e-08
0.13926762 2.3390959e-07
0.20890143 1.0025232e-06
0.27853524 2.8340375e-06
0.34816904 6.2963033e-06
0.41780285 1.19254e-05
0.48743666 2.0144647e-05
0.55707047 3.1201196e-05
0.62670428 4.5126023e-05
0.69633809 6.172946e-05
0.7659719 8.0615109e-05
0.83560571 0.00010121897
0.90523951 0.00012285109
0.97487332 0.00014474591
1.0445071 0.00016612006
1.1141409 0.00018622603
1.1837748 0.00020438474
1.2534086 0.00022001741
1.3230424 0.00023268925
1.3926762 0.00024210122
1.46231 0.00024810083
1.5319438 0.00025066968
1.6015776 0.00024991515
1.6712114 0.0002460465
1.7408452 0.00023936042
1.810479 0.00023021902
1.8801128 0.00021903361
1.9497466 0.00020623439
2.0193805 0.00019225723
2.0890143 0.00017753713
2.1586481 0.00016246499
2.2282819 0.0001473995
2.2979157 0.00013264152
2.3675495 0.00011842639
2.4371833 0.00010492782
2.5068171 9.2290339e-05
2.5764509 8.0622897e-05
2.6460847 6.999781e-05
2.7157185 6.0468148e-05
2.7853524 9.3608698e-05
2.8549862 8.9352215e-05
2.92462 8.6467731e-05
2.9942538 8.4998266e-05
3.0638876 8.4984599e-05
3.1335214 8.6454047e-05
3.2031552 8.9310642e-05
3.272789 9.3327903e-05
3.3424228 9.8302013e-05
3.4120566 0.00010409706
3.4816904 0.00011057632
3.5513243 0.00011758972
3.6209581 0.00012501949
3.6905919 0.00013281798
3.7602257 0.00014082293
3.8298595 0.00014883454
3.8994933 0.00015665615
3.9691271 0.00016417099
4.0387609 0.00017120211
4.1083947 0.00017757515
4.1780285 0.00018307927
4.2476623 0.00018747846
4.3172961 0.00019058099
4.38693 0.00019227865
4.4565638 0.00019250394
4.5261976 0.00019123227
4.5958314 0.00018845001
4.6654652 0.00018413524
4.735099 0.00017827398
4.8047328 0.00017087399
4.8743666 0.0001620078
4.9440004 0.00015172044
5.0136342 0.00014010196
5.083268 0.00012730315
5.1529019 0.00011352116
5.2225357 9.8938297e-05
5.2921695 8.3804565e-05
5.3618033 6.8385326e-05
5.4314371 5.2997179e-05
5.5010709 3.7989329e-05
5.5707047 0.00034960365
5.6403385 0.00032525548
5.7099723 0.00030244574
5.7796061 0.00028128481
5.8492399 0.00026180912
5.9188738 0.00024396298
5.9885076 0.00022751843
6.0581414 0.00021218643
6.1277752 0.00019776315
6.197409 0
6.2670428 0
6.3366766 0
6.4063104 0
6.4759442 0
6.545578 0
6.6152118 0
6.6848456 0
6.7544795 0
6.8241133 0
6.8937471 0
6.9633809 0
7.0330147 0
7.1026485 0
7.1722823 0
7.2419161 0
7.3115499 0
7.3811837 0
7.4508175 0
7.5204514 0
7.5900852 0
7.659719 0
7.7293528 0
7.7989866 0
7.8686204 0
7.9382542 0
8.007888 0
8.0775218 0
8.1471556 0
8.2167894 0
8.2864233 0
&
@target G0.S4
@type xy
0 0
0.096808576 8.4577862e-07
0.19361715 9.6371678e-06
0.29042573 3.4422795e-05
0.3872343 7.9620257e-05
0.48404288 0.00014593064
0.58085146 0.00023105349
0.67766003 0.00033065833
0.77446861 0.00043938358
0.87127719 0.00055159272
0.96808576 0.00066199673
1.0648943 0.00076596398
1.1617029 0.00085979217
1.2585115 0.0009408469
1.3553201 0.0010074057
1.4521286 0.0010586661
1.5489372 0.0010945617
1.6457458 0.001115767
1.7425544 0.0011232937
1.8393629 0.0011182498
1.9361715 0.0011020493
2.0329801 0.0010760857
2.1297887 0.0010420668
2.2265973 0.0010016337
2.3234058 0.00095625848
2.4202144 0.0009073476
2.517023 0.00085615207
2.6138316 0.00080358017
2.7106401 0.00075052353
2.8074487 0.00069769286
2.9042573 0.00064573613
3.0010659 0.00059515395
3.0978744 0.00054644434
3.194683 0.00049999151
3.2914916 0.00045597505
3.3883002 0.0004144449
3.4851087 0.00037560739
3.5819173 0.00033981447
3.6787259 0.00030714882
3.7755345 0.00027737106
3.872343 0.00030800321
3.9691516 0.00028251085
4.0659602 0.00025801419
4.1627688 0.00023463638
4.2595774 0.0002123209
4.3563859 0.00019091041
4.4531945 0.00017063025
4.5500031 0.00015180197
4.6468117 0.00013459214
4.7436202 0.00011892212
4.8404288 0.0001045657
4.9372374 9.1664269e-05
5.034046 8.0555445e-05
5.1308545 7.0989792e-05
5.2276631 6.314675e-05
5.3244717 5.6928532e-05
5.4212803 5.233919e-05
5.5180888 4.9061693e-05
5.6148974 4.6575316e-05
5.711706 4.4746529e-05
5.8085146 4.3406198e-05
5.9053232 4.2231156e-05
6.0021317 4.1034496e-05
6.0989403 4.0028791e-05
6.1957489 3.8885634e-05
6.2925575 3.7484736e-05
6.389366 3.6309032e-05
6.4861746 3.540829e-05
6.5829832 3.4136121e-05
6.6797918 3.2608081e-05
6.7766003 3.0726701e-05
6.8734089 2.7948106e-05
6.9702175 2.4144956e-05
7.0670261 1.9789382e-05
7.1638346 1.5337731e-05
7.2606432 1.111645e-05
7.3574518 7.098514e-06
7.4542604 3.431296e-06
7.5510689 4.6895936e-07
7.6478775 0
7.7446861 0
7.8414947 0
7.9383033 0
8.0351118 0
8.1319204 0
8.228729 0
8.3255376 0
8.4223461 0
8.5191547 0
8.6159633 0
8.7127719 0
8.8095804 0
8.906389 0
9.0031976 0
9.1000062 0
9.1968147 0
9.2936233 0
9.3904319 0.00067328932
9.4872405 0.00071052897
9.584049 0.00074022137
9.6808576 0.00076030662
9.7776662 0.00077241069
9.8744748 0.00077692426
9.9712834 0.00077484883
10.068092 0.00076771111
10.164901 0.00075684157
10.261709 0.00074388566
10.358518 0.00072767912
10.455326 0.0007082107
10.552135 0.00068624349
10.648943 0.00066173876
10.745752 0.00063663586
10.842561 0.00061218327
10.939369 0.00058725419
11.036178 0.00056026128
11.132986 0.00053194103
11.229795 0.00050233837
11.326603 0.00047203943
11.423412 0.00044166395
11.520221 0.00041141891
&
@target G0.S5
@type xy
0 0
0.14309375 6.9220635e-06
0.2861875 6.3513583e-05
0.42928125 0.00018962327
0.572375 0.00037446779
0.71546875 0.00059616394
0.8585625 0.0008313426
1.0016563 0.0010598071
1.14475 0.0012663729
1.2878438 0.00144102
1.4309375 0.0015786023
1.5740313 0.001677219
1.717125 0.0017379059
1.8602188 0.0017634079
2.0033125 0.0017574354
2.1464063 0.0017239874
2.2895 0.0016678056
2.4325938 0.0015940695
2.5756875 0.0015075419
2.7187813 0.001412556
2.861875 0.0013123462
3.0049688 0.0012103252
3.1480625 0.0011094986
3.2911563 0.0010120517
3.43425 0.00091855064
3.5773438 0.00082998296
3.7204375 0.00074685651
3.8635313 0.0006697199
4.006625 0.00059896834
4.1497188 0.00053401836
4.2928125 0.00047482331
4.4359063 0.00042107539
4.579 0.000372813
4.7220938 0.00033042012
4.8651875 0.00029392836
5.0082813 0.00026305527
5.151375 0.00023671125
5.2944688 0.00021400278
5.4375625 0.00019539438
5.5806563 0.00017999955
5.72375 0.00026228745
5.8668438 0.00025532698
6.0099375 0.00024932846
6.1530313 0.00024355989
6.296125 0.00023733191
6.4392188 0.0002307889
6.5823125 0.0002227659
6.7254063 0.00021221119
6.8685 0.00019936738
7.0115938 0.00018658311
7.1546875 0.00017555795
7.2977813 0.0001658336
7.440875 0.00015774754
7.5839688 0.00015201562
7.7270625 0.00014771865
7.8701563 0.00014322236
8.01325 0.00013808037
8.1563438 0.00013238618
8.2994375 0.00012523866
8.4425313 0.00011682679
8.585625 0.00010758242
8.7287188 9.8556525e-05
8.8718125 9.0261054e-05
9.0149063 8.2621539e-05
9.158 7.4674708e-05
9.3010938 6.6106339e-05
9.4441875 5.8149241e-05
9.5872813 5.3019913e-05
9.730375 4.9916887e-05
9.8734688 4.632571e-05
10.016563 4.2405218e-05
10.159656 3.8861444e-05
10.30275 3.6243892e-05
10.445844 3.3491749e-05
10.588938 3.0768865e-05
10.732031 2.8123227e-05
10.875125 2.5889898e-05
11.018219 2.3941247e-05
11.161313 2.2049714e-05
11.304406 1.8739955e-05
11.4475 0.00012490462
11.590594 9.2872112e-05
11.733688 6.4837565e-05
11.876781 4.1784358e-05
12.019875 2.6036187e-05
12.162969 1.8427891e-05
12.306063 1.5697601e-05
12.449156 0
12.59225 0
12.735344 0
12.878438 0
13.021531 0
13.164625 0
13.307719 0
13.450813 0
13.593906 0
13.737 0
13.880094 0
14.023188 0
14.166281 0
14.309375 0
14.452469 0
14.595563 0
14.738656 0
14.88175 0
15.024844 0
15.167938 0
15.311031 0
15.454125 0
15.597219 0
15.740313 0
15.883406 0
16.0265 0
16.169594 0.00020538531
16.312688 0.00020344007
16.455781 0.00020632162
16.598875 0.00020606096
16.741969 0.00020155838
16.885063 0.00019228925
17.028156 0.00017758337
&


==> anc/dip_dip_B.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Apr  8 01:56:55 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.039
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.17, 0.84
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 4.2188637e-06
0.13926762 4.8989657e-05
0.20890143 0.00020184216
0.27853524 0.00053939782
0.34816904 0.0011320098
0.41780285 0.0020350975
0.48743666 0.0032823041
0.55707047 0.0048834066
0.62670428 0.0068242379
0.69633809 0.0090690863
0.7659719 0.011564996
0.83560571 0.014245572
0.90523951 0.017036584
0.97487332 0.019861152
1.0445071 0.022643843
1.1141409 0.025314342
1.1837748 0.027810447
1.2534086 0.030080323
1.3230424 0.032082963
1.3926762 0.033789306
1.46231 0.035181838
1.5319438 0.03625367
1.6015776 0.037007521
1.6712114 0.037453976
1.7408452 0.037610118
1.810479 0.037497748
1.8801128 0.037141964
1.9497466 0.036569909
2.0193805 0.035809555
2.0890143 0.034888881
2.1586481 0.033834991
2.2282819 0.032673661
2.2979157 0.031428993
2.3675495 0.030123018
2.4371833 0.028775717
2.5068171 0.027404954
2.5764509 0.026026383
2.6460847 0.024653548
2.7157185 0.023297959
2.7853524 0.021963378
2.8549862 0.020666937
2.92462 0.019411427
2.9942538 0.018201514
3.0638876 0.017040843
3.1335214 0.015931647
3.2031552 0.014875235
3.272789 0.013872272
3.3424228 0.012922603
3.4120566 0.012025613
3.4816904 0.011179986
3.5513243 0.010384129
3.6209581 0.0096362335
3.6905919 0.0089344856
3.7602257 0.0082769874
3.8298595 0.0076613349
3.8994933 0.007085178
3.9691271 0.00654657
4.0387609 0.0060435332
4.1083947 0.0055742599
4.1780285 0.0051368373
4.2476623 0.0047294578
4.3172961 0.0043505369
4.38693 0.0039986589
4.4565638 0.0036722782
4.5261976 0.0033698694
4.5958314 0.0030899649
4.6654652 0.0028310713
4.735099 0.0025919555
4.8047328 0.0023713864
4.8743666 0.0021681794
4.9440004 0.0019811591
5.0136342 0.0018092397
5.083268 0.001651405
5.1529019 0.0015067789
5.2225357 0.0013744437
5.2921695 0.0012537848
5.3618033 0.0011443522
5.4314371 0.0010455555
5.5010709 0.00095688652
5.5707047 0.0020550293
5.6403385 0.0020072524
5.7099723 0.0019668066
5.7796061 0.0019314009
5.8492399 0.0018980337
5.9188738 0.0018643251
5.9885076 0.0018282088
6.0581414 0.0017883467
6.1277752 0.0017436702
6.197409 0.0016949396
6.2670428 0.0016434103
6.3366766 0.0015900748
6.4063104 0.0015370646
6.4759442 0.0014862238
6.545578 0.0014385158
6.6152118 0.0013944167
6.6848456 0.0013533519
6.7544795 0.001315246
6.8241133 0.0012799159
6.8937471 0.0012482307
6.9633809 0.0012207601
7.0330147 0.0011981931
7.1026485 0.001181166
7.1722823 0.0011701793
7.2419161 0.0011646911
7.3115499 0.00116316
7.3811837 0.0011637547
7.4508175 0.0011658001
7.5204514 0.0011686689
7.5900852 0.0011717448
7.659719 0.0011745677
7.7293528 0.0011768797
7.7989866 0.0011774448
7.8686204 0.0011761243
7.9382542 0.0011734098
8.007888 0.0011686996
8.0775218 0.0011616146
8.1471556 0.0011520919
8.2167894 0.0011400479
8.2864233 0.0011254932
&
@target G0.S1
@type xy
0 0
0.096808576 7.7453124e-05
0.19361715 0.00059265641
0.29042573 0.0017662089
0.3872343 0.0036186083
0.48404288 0.0060583654
0.58085146 0.0089411428
0.67766003 0.012104628
0.77446861 0.015391838
0.87127719 0.018662744
0.96808576 0.021801573
1.0648943 0.024718097
1.1617029 0.02734689
1.2585115 0.029642995
1.3553201 0.031580676
1.4521286 0.033150849
1.5489372 0.034358747
1.6457458 0.035220268
1.7425544 0.035757053
1.8393629 0.035994907
1.9361715 0.03596304
2.0329801 0.035692453
2.1297887 0.035214454
2.2265973 0.034559508
2.3234058 0.033757829
2.4202144 0.032836762
2.517023 0.031819946
2.6138316 0.030727638
2.7106401 0.029578905
2.8074487 0.028390908
2.9042573 0.027178647
3.0010659 0.025954633
3.0978744 0.024730742
3.194683 0.023518118
3.2914916 0.022325979
3.3883002 0.021160785
3.4851087 0.020026748
3.5819173 0.018928977
3.6787259 0.017871964
3.7755345 0.016858663
3.872343 0.015935189
3.9691516 0.01501207
4.0659602 0.014133519
4.1627688 0.01329999
4.2595774 0.012509261
4.3563859 0.01175985
4.4531945 0.011051003
4.5500031 0.010381307
4.6468117 0.0097477036
4.7436202 0.0091486538
4.8404288 0.0085829452
4.9372374 0.008048711
5.034046 0.0075441251
5.1308545 0.0070675274
5.2276631 0.0066176264
5.3244717 0.0061932355
5.4212803 0.0057919527
5.5180888 0.0054128543
5.6148974 0.0050562788
5.711706 0.0047204065
5.8085146 0.0044032715
5.9053232 0.004104416
6.0021317 0.0038232514
6.0989403 0.0035592974
6.1957489 0.0033122187
6.2925575 0.0030824317
6.389366 0.00286931
6.4861746 0.0026720234
6.5829832 0.0024895884
6.6797918 0.0023201819
6.7766003 0.0021624208
6.8734089 0.0020135912
6.9702175 0.0018732969
7.0670261 0.0017423853
7.1638346 0.0016211779
7.2606432 0.0015083967
7.3574518 0.0014042787
7.4542604 0.001309319
7.5510689 0.0012227133
7.6478775 0.0011425819
7.7446861 0.0013258563
7.8414947 0.0012200585
7.9383033 0.001137536
8.0351118 0.0010847316
8.1319204 0.0010570707
8.228729 0.0010507808
8.3255376 0.0010663072
8.4223461 0.0011030288
8.5191547 0.001161801
8.6159633 0.0012323436
8.7127719 0.0013092571
8.8095804 0.0013881039
8.906389 0.0014654478
9.0031976 0.0015382881
9.1000062 0.0016011898
9.1968147 0.0016559993
9.2936233 0.0017043049
9.3904319 0.0017422378
9.4872405 0.0017635439
9.584049 0.0017631281
9.6808576 0.0017431573
9.7776662 0.00170705
9.8744748 0.0016596412
9.9712834 0.0016000037
10.068092 0.0015266656
10.164901 0.0014455641
10.261709 0.0013589278
10.358518 0.0012722747
10.455326 0.0011906494
10.552135 0.0011199821
10.648943 0.0010593828
10.745752 0.0010062372
10.842561 0.00096122554
10.939369 0.00092002427
11.036178 0.0008795527
11.132986 0.00084559755
11.229795 0.0008169076
11.326603 0.00078944713
11.423412 0.00076169739
11.520221 0.00072921487
&
@target G0.S2
@type xy
0 0
0.14309375 0.0004479453
0.2861875 0.0025967344
0.42928125 0.0062560972
0.572375 0.010759226
0.71546875 0.015508292
0.8585625 0.020071973
1.0016563 0.024176706
1.14475 0.027671337
1.2878438 0.030492786
1.4309375 0.032639463
1.5740313 0.034149355
1.717125 0.035084954
1.8602188 0.035516535
2.0033125 0.035520567
2.1464063 0.035167464
2.2895 0.034523184
2.4325938 0.033647467
2.5756875 0.032589898
2.7187813 0.031393988
2.861875 0.030100465
3.0049688 0.028745384
3.1480625 0.027357149
3.2911563 0.025960345
3.43425 0.024571998
3.5773438 0.023203646
3.7204375 0.021866861
3.8635313 0.020572129
4.006625 0.019326805
4.1497188 0.018132824
4.2928125 0.016991803
4.4359063 0.015905512
4.579 0.014872763
4.7220938 0.01389478
4.8651875 0.012972572
5.0082813 0.012104665
5.151375 0.011286361
5.2944688 0.010514255
5.4375625 0.0097858076
5.5806563 0.0091032492
5.72375 0.0085930112
5.8668438 0.0079811588
6.0099375 0.0074122006
6.1530313 0.0068834413
6.296125 0.0063936812
6.4392188 0.0059384965
6.5823125 0.0055133095
6.7254063 0.0051154596
6.8685 0.0047461455
7.0115938 0.0044071017
7.1546875 0.0040936486
7.2977813 0.0038050488
7.440875 0.0035379808
7.5839688 0.003286226
7.7270625 0.0030479698
7.8701563 0.0028255499
8.01325 0.002621657
8.1563438 0.0024379426
8.2994375 0.0022683903
8.4425313 0.0021129806
8.585625 0.0019721046
8.7287188 0.0018454426
8.8718125 0.0017312955
9.0149063 0.0016249216
9.158 0.0015219309
9.3010938 0.0014224373
9.4441875 0.0013254005
9.5872813 0.0012344749
9.730375 0.0011503448
9.8734688 0.0010747904
10.016563 0.0010102169
10.159656 0.00095230074
10.30275 0.00089597087
10.445844 0.00083953083
10.588938 0.00078387715
10.732031 0.00072728474
10.875125 0.00067220596
11.018219 0.00062261156
11.161313 0.00058301425
11.304406 0.0005525643
11.4475 0.00097733729
11.590594 0.0010097505
11.733688 0.001026728
11.876781 0.001024839
12.019875 0.0010138137
12.162969 0.0010017115
12.306063 0.00098971025
12.449156 0.0009769796
12.59225 0.00096446241
12.735344 0.00094885287
12.878438 0.0009470226
13.021531 0.00093401101
13.164625 0.00088747388
13.307719 0.00081583975
13.450813 0.00072834749
13.593906 0.00064548264
13.737 0.00059233891
13.880094 0.00056680443
14.023188 0.00058638772
14.166281 0.00061708555
14.309375 0.00062767585
14.452469 0.00062879243
14.595563 0.00062284624
14.738656 0.00062782763
14.88175 0.00065355002
15.024844 0.00068737995
15.167938 0.00069306441
15.311031 0.0006541753
15.454125 0.00058125614
15.597219 0.00048859229
15.740313 0.00040063793
15.883406 0.00033762516
16.0265 0.00031655558
16.169594 0.00032040876
16.312688 0.00032799839
16.455781 0.00035509604
16.598875 0.00039242785
16.741969 0.00043678988
16.885063 0.00046981993
17.028156 0.00048057304
&
@target G0.S3
@type xy
0 0
0.069633809 4.2167578e-06
0.13926762 4.9173844e-05
0.20890143 0.00020282253
0.27853524 0.00054213155
0.34816904 0.0011383645
0.41780285 0.0020472389
0.48743666 0.0033029314
0.55707047 0.0049154244
0.62670428 0.0068706138
0.69633809 0.0091326323
0.7659719 0.011647725
0.83560571 0.014348996
0.90523951 0.017161535
0.97487332 0.020007533
1.0445071 0.022810759
1.1141409 0.025500353
1.1837748 0.028013777
1.2534086 0.030298797
1.3230424 0.03231453
1.3926762 0.034031874
1.46231 0.035433208
1.5319438 0.036511532
1.6015776 0.037269375
1.6712114 0.03771726
1.7408452 0.03787225
1.810479 0.037756299
1.8801128 0.037394829
1.9497466 0.036815324
2.0193805 0.036046185
2.0890143 0.035115858
2.1586481 0.034052005
2.2282819 0.032880925
2.2979157 0.031627112
2.3675495 0.030312978
2.4371833 0.028958641
2.5068171 0.027581879
2.5764509 0.026198154
2.6460847 0.024820682
2.7157185 0.023460604
2.7853524 0.021973079
2.8549862 0.020675339
2.92462 0.019418708
2.9942538 0.018207627
3.0638876 0.017045337
3.1335214 0.015934038
3.2031552 0.014875059
3.272789 0.013868933
3.3424228 0.012915568
3.4120566 0.012014346
3.4816904 0.011164264
3.5513243 0.010363999
3.6209581 0.0096120056
3.6905919 0.0089065554
3.7602257 0.0082457764
3.8298595 0.0076277159
3.8994933 0.0070503914
3.9691271 0.0065117891
4.0387609 0.0060099102
4.1083947 0.0055427971
4.1780285 0.0051085656
4.2476623 0.0047053745
4.3172961 0.0043314175
4.38693 0.0039849583
4.4565638 0.0036643288
4.5261976 0.0033679278
4.5958314 0.0030942054
4.6654652 0.0028416747
4.735099 0.0026089164
4.8047328 0.0023945867
4.8743666 0.0021974096
4.9440004 0.0020161719
5.0136342 0.0018497249
5.083268 0.0016969862
5.1529019 0.0015569403
5.2225357 0.0014286466
5.2921695 0.0013112223
5.3618033 0.0012038488
5.4314371 0.0011057419
5.5010709 0.001016174
5.5707047 0.0020097764
5.6403385 0.001932972
5.7099723 0.001861834
5.7796061 0.0017959648
5.8492399 0.0017349141
5.9188738 0.0016783385
5.9885076 0.0016258567
6.0581414 0.0015771598
6.1277752 0.0015319481
6.197409 0.0014899063
6.2670428 0.0014507834
6.3366766 0.0014143401
6.4063104 0.001380358
6.4759442 0.0013486088
6.545578 0.0013189406
6.6152118 0.001291191
6.6848456 0.0012651964
6.7544795 0.0012407745
6.8241133 0.0012177922
6.8937471 0.0011961262
6.9633809 0.0011756128
7.0330147 0.0011560929
7.1026485 0.0011374074
7.1722823 0.0011194231
7.2419161 0.0011020201
7.3115499 0.0010850637
7.3811837 0.0010684195
7.4508175 0.0010519721
7.5204514 0.0010355951
7.5900852 0.0010191206
7.659719 0.0010024281
7.7293528 0.00098543156
7.7989866 0.00096801444
7.8686204 0.00095015123
7.9382542 0.00093180781
8.007888 0.00091299106
8.0775218 0.00089370431
8.1471556 0.00087395793
8.2167894 0.00085378904
8.2864233 0.0008332638
&
@target G0.S4
@type xy
0 0
0.096808576 4.4675959e-05
0.19361715 0.00034960916
0.29042573 0.0010783652
0.3872343 0.0022875103
0.48404288 0.0039574151
0.58085146 0.0060205078
0.67766003 0.0083829913
0.77446861 0.010940591
0.87127719 0.013589704
0.96808576 0.016234847
1.0648943 0.018792843
1.1617029 0.021195438
1.2585115 0.023389738
1.3553201 0.02533752
1.4521286 0.027014121
1.5489372 0.028406708
1.6457458 0.029512869
1.7425544 0.030338586
1.8393629 0.030896346
1.9361715 0.031203527
2.0329801 0.031281024
2.1297887 0.031151495
2.2265973 0.030838467
2.3234058 0.030365742
2.4202144 0.029756672
2.517023 0.029033404
2.6138316 0.028216724
2.7106401 0.027325583
2.8074487 0.026377053
2.9042573 0.025386733
3.0010659 0.024368107
3.0978744 0.023333217
3.194683 0.022292908
3.2914916 0.021256373
3.3883002 0.020231186
3.4851087 0.019223858
3.5819173 0.018239605
3.6787259 0.01728255
3.7755345 0.016355798
3.872343 0.015457473
3.9691516 0.014599424
4.0659602 0.013776177
4.1627688 0.012988337
4.2595774 0.012235966
4.3563859 0.01151885
4.4531945 0.010836397
4.5500031 0.010187707
4.6468117 0.009571918
4.7436202 0.0089883
4.8404288 0.0084359536
4.9372374 0.007913756
5.034046 0.0074206515
5.1308545 0.0069555622
5.2276631 0.0065172941
5.3244717 0.0061048076
5.4212803 0.0057169528
5.5180888 0.0053524638
5.6148974 0.0050101702
5.711706 0.0046889253
5.8085146 0.0043877042
5.9053232 0.0041054837
6.0021317 0.0038411419
6.0989403 0.0035936601
6.1957489 0.0033620759
6.2925575 0.0031453677
6.389366 0.0029425473
6.4861746 0.0027527704
6.5829832 0.002575297
6.6797918 0.0024093318
6.7766003 0.0022540769
6.8734089 0.0021088046
6.9702175 0.0019728118
7.0670261 0.0018454487
7.1638346 0.001726156
7.2606432 0.0016143766
7.3574518 0.0015096014
7.4542604 0.0014113787
7.5510689 0.0013193311
7.6478775 0.001233127
7.7446861 0.0018222307
7.8414947 0.0017447892
7.9383033 0.0016715972
8.0351118 0.0016026257
8.1319204 0.0015377878
8.228729 0.0014769879
8.3255376 0
8.4223461 0
8.5191547 0
8.6159633 0
8.7127719 0
8.8095804 0
8.906389 0
9.0031976 0
9.1000062 0
9.1968147 0
9.2936233 0
9.3904319 0
9.4872405 0
9.584049 0
9.6808576 0
9.7776662 0
9.8744748 0
9.9712834 0
10.068092 0
10.164901 0
10.261709 0
10.358518 0.00080095793
10.455326 0.00079035379
10.552135 0.00077980289
10.648943 0.0007689521
10.745752 0.00075768209
10.842561 0.00074618277
10.939369 0.00073415211
11.036178 0.00072160884
11.132986 0.00070859184
11.229795 0.00069510706
11.326603 0.0006810731
11.423412 0.0006663925
11.520221 0.00065123219
&
@target G0.S5
@type xy
0 0
0.14309375 0.00021413343
0.2861875 0.0013025351
0.42928125 0.0033255318
0.572375 0.006044151
0.71546875 0.0091612481
0.8585625 0.012407958
1.0016563 0.015571951
1.14475 0.018500465
1.2878438 0.021093211
1.4309375 0.023293586
1.5740313 0.025078857
1.717125 0.02645055
1.8602188 0.027427906
2.0033125 0.028040866
2.1464063 0.028326005
2.2895 0.028323432
2.4325938 0.028074099
2.5756875 0.027617473
2.7187813 0.026990773
2.861875 0.026227742
3.0049688 0.025359018
3.1480625 0.024411964
3.2911563 0.023409797
3.43425 0.022372863
3.5773438 0.021318056
3.7204375 0.020258664
3.8635313 0.019206093
4.006625 0.018169678
4.1497188 0.017156806
4.2928125 0.016172868
4.4359063 0.01522185
4.579 0.014306969
4.7220938 0.013430664
4.8651875 0.012594509
5.0082813 0.011798727
5.151375 0.011043632
5.2944688 0.010329125
5.4375625 0.0096546444
5.5806563 0.0090189817
5.72375 0.0084573228
5.8668438 0.0078988472
6.0099375 0.0073739164
6.1530313 0.0068811733
6.296125 0.0064191112
6.4392188 0.0059864827
6.5823125 0.0055818529
6.7254063 0.0052033683
6.8685 0.004849497
7.0115938 0.0045187513
7.1546875 0.0042099444
7.2977813 0.0039218823
7.440875 0.0036530805
7.5839688 0.0034023517
7.7270625 0.003168569
7.8701563 0.0029504788
8.01325 0.0027472955
8.1563438 0.0025581791
8.2994375 0.0023823854
8.4425313 0.0022191139
8.585625 0.0020675254
8.7287188 0.0019268247
8.8718125 0.0017962216
9.0149063 0.0016750172
9.158 0.0015627167
9.3010938 0.0014587122
9.4441875 0.0013621389
9.5872813 0.0012725054
9.730375 0.0011894606
9.8734688 0.0011126266
10.016563 0.0010414385
10.159656 0.00097536823
10.30275 0.00091401459
10.445844 0.00085701497
10.588938 0.00080387721
10.732031 0.00075435629
10.875125 0.00070828204
11.018219 0.00066547741
11.161313 0.00062550845
11.304406 0.0005880366
11.4475 0.00086340017
11.590594 0.00083183541
11.733688 0.00080263828
11.876781 0.00077703317
12.019875 0.00075391497
12.162969 0
12.306063 0
12.449156 0
12.59225 0
12.735344 0
12.878438 0
13.021531 0
13.164625 0
13.307719 0
13.450813 0
13.593906 0
13.737 0
13.880094 0
14.023188 0
14.166281 0
14.309375 0
14.452469 0
14.595563 0
14.738656 0
14.88175 0
15.024844 0
15.167938 0
15.311031 0.00055910711
15.454125 0.00055133397
15.597219 0.00054322039
15.740313 0.00053424443
15.883406 0
16.0265 0
16.169594 0
16.312688 0
16.455781 0
16.598875 0
16.741969 0
16.885063 0
17.028156 0
&


==> anc/dip_dip_C.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Apr  8 01:57:27 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.031
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.17, 0.84
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 1.2357423e-06
0.13926762 1.4449977e-05
0.20890143 5.9985622e-05
0.27853524 0.00016276645
0.34816904 0.00034844844
0.41780285 0.00064049173
0.48743666 0.0010580287
0.55707047 0.0016150174
0.62670428 0.0023187516
0.69633809 0.0031700805
0.7659719 0.0041632371
0.83560571 0.0052863616
0.90523951 0.0065224596
0.97487332 0.0078503929
1.0445071 0.0092456131
1.1141409 0.010681747
1.1837748 0.012131601
1.2534086 0.013568231
1.3230424 0.01496575
1.3926762 0.01630028
1.46231 0.0175504
1.5319438 0.01869767
1.6015776 0.019726967
1.6712114 0.020626569
1.7408452 0.02138794
1.810479 0.022005904
1.8801128 0.022478616
1.9497466 0.022806805
2.0193805 0.022993827
2.0890143 0.023045377
2.1586481 0.022968901
2.2282819 0.022773405
2.2979157 0.022468927
2.3675495 0.022066247
2.4371833 0.02157651
2.5068171 0.02101106
2.5764509 0.020381302
2.6460847 0.01969839
2.7157185 0.018973058
2.7853524 0.018249829
2.8549862 0.017471595
2.92462 0.016678482
2.9942538 0.015878273
3.0638876 0.01507788
3.1335214 0.014283501
3.2031552 0.013500536
3.272789 0.012733501
3.3424228 0.011986167
3.4120566 0.011261554
3.4816904 0.010562035
3.5513243 0.0098894008
3.6209581 0.0092451127
3.6905919 0.0086301101
3.7602257 0.0080448307
3.8298595 0.0074892241
3.8994933 0.0069630484
3.9691271 0.0064658664
4.0387609 0.0059972611
4.1083947 0.0055566188
4.1780285 0.0051431127
4.2476623 0.0047558755
4.3172961 0.0043939731
4.38693 0.0040565237
4.4565638 0.0037425649
4.5261976 0.00345111
4.5958314 0.0031811959
4.6654652 0.0029318539
4.735099 0.0027020794
4.8047328 0.002490782
4.8743666 0.0022967853
4.9440004 0.0021190328
5.0136342 0.0019564638
5.083268 0.0018080352
5.1529019 0.0016727839
5.2225357 0.0015497982
5.2921695 0.0014381092
5.3618033 0.001336768
5.4314371 0.0012448641
5.5010709 0.0011615474
5.5707047 0.0017156038
5.6403385 0.0016480787
5.7099723 0.001584852
5.7796061 0.0015257536
5.8492399 0.0014702355
5.9188738 0.0014175817
5.9885076 0.0013673594
6.0581414 0.0013193491
6.1277752 0.0012730258
6.197409 0.0012280642
6.2670428 0.0011839986
6.3366766 0.0011397342
6.4063104 0.0010952231
6.4759442 0.0010503707
6.545578 0.0010050089
6.6152118 0.00095946938
6.6848456 0.00091434535
6.7544795 0.00087054178
6.8241133 0.00082888992
6.8937471 0.00078980358
6.9633809 0.00075342623
7.0330147 0.00071959105
7.1026485 0.0006882435
7.1722823 0.00065954139
7.2419161 0.00063290534
7.3115499 0.00060778386
7.3811837 0.00058396356
7.4508175 0.0005605359
7.5204514 0.00053675995
7.5900852 0.00051164487
7.659719 0.00048426501
7.7293528 0.0004541835
7.7989866 0.00042124695
7.8686204 0.00038565211
7.9382542 0.00034788219
8.007888 0.00030877484
8.0775218 0.00026955946
8.1471556 0.00023199129
8.2167894 0.00019795273
8.2864233 0.00016880114
&
@target G0.S1
@type xy
0 0
0.096808576 3.4939562e-05
0.19361715 0.00029125494
0.29042573 0.00091207356
0.3872343 0.001942661
0.48404288 0.0033631633
0.58085146 0.0051151382
0.67766003 0.0071205485
0.77446861 0.0092942742
0.87127719 0.011553071
0.96808576 0.013820963
1.0648943 0.016032193
1.1617029 0.018132355
1.2585115 0.020078334
1.3553201 0.0218384
1.4521286 0.023391299
1.5489372 0.024724411
1.6457458 0.02583217
1.7425544 0.026715286
1.8393629 0.027379262
1.9361715 0.027833593
2.0329801 0.028091406
2.1297887 0.028167965
2.2265973 0.028079384
2.3234058 0.027842227
2.4202144 0.027473396
2.517023 0.026989943
2.6138316 0.026408568
2.7106401 0.025744766
2.8074487 0.025012677
2.9042573 0.024225396
3.0010659 0.023395993
3.0978744 0.02253576
3.194683 0.021654349
3.2914916 0.02075994
3.3883002 0.01986037
3.4851087 0.018962522
3.5819173 0.018072387
3.6787259 0.017195459
3.7755345 0.016337092
3.872343 0.015561194
3.9691516 0.014753375
4.0659602 0.013973139
4.1627688 0.013221223
4.2595774 0.012498574
4.3563859 0.011805154
4.4531945 0.011140641
4.5500031 0.010504402
4.6468117 0.0098957448
4.7436202 0.0093144413
4.8404288 0.0087594324
4.9372374 0.008230598
5.034046 0.0077276681
5.1308545 0.0072504601
5.2276631 0.0067986752
5.3244717 0.0063715828
5.4212803 0.0059679578
5.5180888 0.005586691
5.6148974 0.0052266958
5.711706 0.0048865346
5.8085146 0.0045654082
5.9053232 0.0042622284
6.0021317 0.0039754409
6.0989403 0.0037041453
6.1957489 0.0034476607
6.2925575 0.0032057777
6.389366 0.0029775703
6.4861746 0.0027624302
6.5829832 0.0025599577
6.6797918 0.0023701534
6.7766003 0.002193294
6.8734089 0.0020293083
6.9702175 0.0018779515
7.0670261 0.0017379666
7.1638346 0.0016082892
7.2606432 0.0014881623
7.3574518 0.0013764656
7.4542604 0.0012717005
7.5510689 0.0011725307
7.6478775 0.0010791257
7.7446861 0.0018161615
7.8414947 0.0017259258
7.9383033 0.0016450402
8.0351118 0.001573151
8.1319204 0.0015085921
8.228729 0.0014513547
8.3255376 0.0014025132
8.4223461 0.0013601377
8.5191547 0.0013216959
8.6159633 0.0012848803
8.7127719 0.0012502555
8.8095804 0.0012170583
8.906389 0.0011836022
9.0031976 0.0011492637
9.1000062 0.0011112924
9.1968147 0.0010668721
9.2936233 0.0010183829
9.3904319 0.00096621379
9.4872405 0.00091134472
9.584049 0.0008548181
9.6808576 0.00079792429
9.7776662 0.00074162099
9.8744748 0.00068520626
9.9712834 0.00063020275
10.068092 0.00057268527
10.164901 0.00050869521
10.261709 0.00043921368
10.358518 0.00036910672
10.455326 0.00030266561
10.552135 0.00024074786
10.648943 0.00018294072
10.745752 0.00013010865
10.842561 8.1123691e-05
10.939369 3.7294444e-05
11.036178 -5.4225667e-07
11.132986 -3.2168417e-05
11.229795 -5.4396033e-05
11.326603 -6.7259352e-05
11.423412 -7.2398666e-05
11.520221 -6.9342604e-05
&
@target G0.S2
@type xy
0 0
0.14309375 0.000227319
0.2861875 0.0014640262
0.42928125 0.0037560266
0.572375 0.00677823
0.71546875 0.010167994
0.8585625 0.013621681
1.0016563 0.016915864
1.14475 0.019901991
1.2878438 0.022492929
1.4309375 0.024647671
1.5740313 0.026357488
1.717125 0.027635397
1.8602188 0.028510861
2.0033125 0.029022134
2.1464063 0.029210804
2.2895 0.029122402
2.4325938 0.028799798
2.5756875 0.028283522
2.7187813 0.027608606
2.861875 0.02680578
3.0049688 0.025903975
3.1480625 0.024928666
3.2911563 0.023901751
3.43425 0.022841174
3.5773438 0.021763067
3.7204375 0.020681651
3.8635313 0.019608024
4.006625 0.018550001
4.1497188 0.017514662
4.2928125 0.016508609
4.4359063 0.015534563
4.579 0.014594753
4.7220938 0.013693162
4.8651875 0.012832973
5.0082813 0.012015307
5.151375 0.011241207
5.2944688 0.010509808
5.4375625 0.0098201376
5.5806563 0.0091701256
5.72375 0.0086792763
5.8668438 0.0081047062
6.0099375 0.0075662523
6.1530313 0.0070619915
6.296125 0.0065904453
6.4392188 0.0061499896
6.5823125 0.0057381191
6.7254063 0.0053516716
6.8685 0.0049896365
7.0115938 0.0046519081
7.1546875 0.0043376785
7.2977813 0.0040434756
7.440875 0.0037662293
7.5839688 0.0035049306
7.7270625 0.0032585973
7.8701563 0.0030256024
8.01325 0.0028071084
8.1563438 0.0026049756
8.2994375 0.0024174123
8.4425313 0.0022433217
8.585625 0.0020837088
8.7287188 0.0019407166
8.8718125 0.0018138516
9.0149063 0.0017000798
9.158 0.0015956767
9.3010938 0.0014990922
9.4441875 0.0014097058
9.5872813 0.001326018
9.730375 0.0012469589
9.8734688 0.0011737058
10.016563 0.0011054019
10.159656 0.0010429577
10.30275 0.00098789796
10.445844 0.00094008336
10.588938 0.00089841294
10.732031 0.00086133982
10.875125 0.0008272451
11.018219 0.00079625298
11.161313 0.00076871384
11.304406 0.00074150152
11.4475 0.0002403632
11.590594 0.00013205141
11.733688 3.0373502e-05
11.876781 -5.7274674e-05
12.019875 -0.00012662649
12.162969 -0.00017960933
12.306063 -0.0002130677
12.449156 -0.00021686686
12.59225 -0.00018330952
12.735344 -0.00011618243
12.878438 -2.7193493e-05
13.021531 6.4654803e-05
13.164625 0.00013242559
13.307719 0.00016110061
13.450813 0.00015645683
13.593906 0.00012278664
13.737 6.5584324e-05
13.880094 -8.5436452e-06
14.023188 -8.3519771e-05
14.166281 -0.00015697645
14.309375 -0.00022111359
14.452469 -0.00026886697
14.595563 -0.00030113153
14.738656 -0.00032680326
14.88175 -0.00033931873
15.024844 -0.00035106656
15.167938 -0.00035995679
15.311031 -0.0003633553
15.454125 -0.00037835143
15.597219 -0.00040983209
15.740313 -0.00045244871
15.883406 -0.00049727876
16.0265 -0.00053198497
16.169594 -0.00055168767
16.312688 -0.00055876523
16.455781 -0.00055106971
16.598875 -0.0005260659
16.741969 -0.00049990932
16.885063 -0.00048040564
17.028156 -0.00048397803
&
@target G0.S3
@type xy
0 0
0.069633809 1.2627957e-06
0.13926762 1.4461791e-05
0.20890143 6.0226517e-05
0.27853524 0.0001636454
0.34816904 0.00035048982
0.41780285 0.00064442561
0.48743666 0.001064938
0.55707047 0.0016259166
0.62670428 0.0023348171
0.69633809 0.0031923557
0.7659719 0.0041926751
0.83560571 0.0053238436
0.90523951 0.0065686836
0.97487332 0.0079057486
1.0445071 0.0093104657
1.1141409 0.010756247
1.1837748 0.012215669
1.2534086 0.013661491
1.3230424 0.015067612
1.3926762 0.016409857
1.46231 0.017666586
1.5319438 0.018819205
1.6015776 0.019852433
1.6712114 0.020754443
1.7408452 0.021516905
1.810479 0.022134853
1.8801128 0.022606498
1.9497466 0.022932946
2.0193805 0.023117834
2.0890143 0.023167026
2.1586481 0.023088176
2.2282819 0.022890368
2.2979157 0.022583771
2.3675495 0.022179277
2.4371833 0.021688198
2.5068171 0.021121966
2.5764509 0.020491906
2.6460847 0.019809059
2.7157185 0.019083975
2.7853524 0.018358791
2.8549862 0.017581074
2.92462 0.016789017
2.9942538 0.015990295
3.0638876 0.015191747
3.1335214 0.014399401
3.2031552 0.013618462
3.272789 0.012853363
3.3424228 0.012107834
3.4120566 0.011384914
3.4816904 0.010687018
3.5513243 0.010016012
3.6209581 0.0093732434
3.6905919 0.008759634
3.7602257 0.0081756997
3.8298595 0.0076216162
3.8994933 0.0070972667
3.9691271 0.0066022849
4.0387609 0.0061361122
4.1083947 0.0056980222
4.1780285 0.0052871482
4.2476623 0.0049025124
4.3172961 0.0045430627
4.38693 0.0042076919
4.4565638 0.0038952771
4.5261976 0.0036046687
4.5958314 0.0033347133
4.6654652 0.0030842748
4.735099 0.0028522329
4.8047328 0.0026374907
4.8743666 0.0024389793
4.9440004 0.0022556589
5.0136342 0.0020865283
5.083268 0.0019306364
5.1529019 0.0017870682
5.2225357 0.0016549588
5.2921695 0.0015334816
5.3618033 0.0014218634
5.4314371 0.0013193795
5.5010709 0.0012253471
5.5707047 0.0018789491
5.6403385 0.0018005729
5.7099723 0.0017286572
5.7796061 0.0016626724
5.8492399 0.0016020955
5.9188738 0.001546431
5.9885076 0.0014952718
6.0581414 0.0014481575
6.1277752 0.001404688
6.197409 0.001364531
6.2670428 0.0013274054
6.3366766 0.0012930711
6.4063104 0.0012612739
6.4759442 0.0012317674
6.545578 0.0012043552
6.6152118 0.0011788337
6.6848456 0.0011550158
6.7544795 0.0011327685
6.8241133 0.0011119124
6.8937471 0.0010922812
6.9633809 0.0010737092
7.0330147 0.0010560372
7.1026485 0.0010391393
7.1722823 0.0010229063
7.2419161 0.0010072512
7.3115499 0.00099210411
7.3811837 0.00097741647
7.4508175 0.00096309763
7.5204514 0.00094904672
7.5900852 0.00093520239
7.659719 0.00092149242
7.7293528 0.00090789
7.7989866 0.00089438266
7.8686204 0.00088091158
7.9382542 0.00086743743
8.007888 0.00085400007
8.0775218 0.00084057131
8.1471556 0.00082712976
8.2167894 0.00081363714
8.2864233 0.00080004881
&
@target G0.S4
@type xy
0 0
0.096808576 1.5560098e-05
0.19361715 0.00012640347
0.29042573 0.00040531252
0.3872343 0.0008911715
0.48404288 0.0015947288
0.58085146 0.0025058326
0.67766003 0.0035999649
0.77446861 0.0048436208
0.87127719 0.0061985132
0.96808576 0.0076248348
1.0648943 0.0090837811
1.1617029 0.01053931
1.2585115 0.011959133
1.3553201 0.01331528
1.4521286 0.014584527
1.5489372 0.015748424
1.6457458 0.016793139
1.7425544 0.017709229
1.8393629 0.018491215
1.9361715 0.019137105
2.0329801 0.019648006
2.1297887 0.020027403
2.2265973 0.02028063
2.3234058 0.020414623
2.4202144 0.020437386
2.517023 0.020357724
2.6138316 0.020184917
2.7106401 0.019928531
2.8074487 0.019598055
2.9042573 0.019202845
3.0010659 0.018752059
3.0978744 0.018254409
3.194683 0.017718026
3.2914916 0.017150596
3.3883002 0.016559284
3.4851087 0.015950598
3.5819173 0.015330442
3.6787259 0.014704071
3.7755345 0.014076203
3.872343 0.013490677
3.9691516 0.012874908
4.0659602 0.012268286
4.1627688 0.011673365
4.2595774 0.011092239
4.3563859 0.010526591
4.4531945 0.0099777762
4.5500031 0.0094468587
4.6468117 0.0089346095
4.7436202 0.0084416099
4.8404288 0.0079682543
4.9372374 0.0075147145
5.034046 0.0070809199
5.1308545 0.0066667876
5.2276631 0.0062722018
5.3244717 0.0058968621
5.4212803 0.0055404024
5.5180888 0.0052024082
5.6148974 0.0048824151
5.711706 0.0045799288
5.8085146 0.0042943936
5.9053232 0.0040251296
6.0021317 0.0037714888
6.0989403 0.0035327767
6.1957489 0.0033082889
6.2925575 0.0030972668
6.389366 0.0028990032
6.4861746 0.0027128441
6.5829832 0.0025381215
6.6797918 0.0023742012
6.7766003 0.0022204622
6.8734089 0.0020762685
6.9702175 0.0019410302
7.0670261 0.0018142446
7.1638346 0.0016953734
7.2606432 0.0015838837
7.3574518 0.0014792726
7.4542604 0.0013810612
7.5510689 0.0012888603
7.6478775 0.001202339
7.7446861 0.0017439708
7.8414947 0.0016617323
7.9383033 0.0015831565
8.0351118 0.0015078995
8.1319204 0.0014357241
8.228729 0.0013665932
8.3255376 0.0013004073
8.4223461 0.0012369934
8.5191547 0.0011763837
8.6159633 0.0011186232
8.7127719 0.0010640387
8.8095804 0.0010125966
8.906389 0.00096396175
9.0031976 0.00091772785
9.1000062 0.00087332389
9.1968147 0.00083072915
9.2936233 0.00078993159
9.3904319 0.00075055207
9.4872405 0.00071230845
9.584049 0.00067529626
9.6808576 0.00063957287
9.7776662 0.0006052283
9.8744748 0.00057209959
9.9712834 0.00054034933
10.068092 0.00050984361
10.164901 0.0004802946
10.261709 0.00045154017
10.358518 0.00042356316
10.455326 0.00039635353
10.552135 0.00037009304
10.648943 0.00034458716
10.745752 0.00031979197
10.842561 0.00029560191
10.939369 0.00027196044
11.036178 0.00024881821
11.132986 0.00022612439
11.229795 0.00020372719
11.326603 0.00018150296
11.423412 0.00015928295
11.520221 0.00013700606
&
@target G0.S5
@type xy
0 0
0.14309375 8.2368025e-05
0.2861875 0.00053341765
0.42928125 0.001442629
0.572375 0.0027540083
0.71546875 0.0043603273
0.8585625 0.0061454583
1.0016563 0.0080030591
1.14475 0.0098440294
1.2878438 0.011598314
1.4309375 0.013214469
1.5740313 0.014657584
1.717125 0.0159065
1.8602188 0.016951343
2.0033125 0.017790854
2.1464063 0.01843033
2.2895 0.018880015
2.4325938 0.019153328
2.5756875 0.019265804
2.7187813 0.019234078
2.861875 0.019075447
3.0049688 0.018806891
3.1480625 0.0184447
3.2911563 0.018004176
3.43425 0.017499605
3.5773438 0.016944129
3.7204375 0.016349516
3.8635313 0.015726048
4.006625 0.015082783
4.1497188 0.014428164
4.2928125 0.013769275
4.4359063 0.013112089
4.579 0.012461675
4.7220938 0.011822136
4.8651875 0.011196696
5.0082813 0.010588104
5.151375 0.0099982945
5.2944688 0.0094288194
5.4375625 0.0088810943
5.5806563 0.0083560846
5.72375 0.0078769226
5.8668438 0.00740236
6.0099375 0.0069510503
6.1530313 0.0065229135
6.296125 0.0061175781
6.4392188 0.0057342869
6.5823125 0.0053721163
6.7254063 0.005030175
6.8685 0.0047078056
7.0115938 0.0044045488
7.1546875 0.004119785
7.2977813 0.0038527293
7.440875 0.0036025286
7.5839688 0.0033680144
7.7270625 0.0031482184
7.8701563 0.0029421381
8.01325 0.0027488687
8.1563438 0.0025679309
8.2994375 0.0023986598
8.4425313 0.0022402258
8.585625 0.0020919112
8.7287188 0.0019533346
8.8718125 0.0018241083
9.0149063 0.0017037918
9.158 0.001591946
9.3010938 0.0014879861
9.4441875 0.0013913742
9.5872813 0.001301444
9.730375 0.0012178328
9.8734688 0.0011403256
10.016563 0.0010684624
10.159656 0.0010018842
10.30275 0.0009404135
10.445844 0.00088386109
10.588938 0.00083175209
10.732031 0.0007838306
10.875125 0.00073972956
11.018219 0.00069911683
11.161313 0.00066169168
11.304406 0.00062725668
11.4475 0.00082902492
11.590594 0.00079270331
11.733688 0.00075955835
11.876781 0.00072904361
12.019875 0.00070003053
12.162969 0.00067393867
12.306063 0.00065184544
12.449156 0.00063299177
12.59225 0.00061706787
12.735344 0.00060339715
12.878438 0.00059136463
13.021531 0.00058055619
13.164625 0.00057089564
13.307719 0.00056307231
13.450813 0.00055620307
13.593906 0.00055037721
13.737 0.00054498494
13.880094 0.00053995507
14.023188 0.00053474367
14.166281 0.00052771725
14.309375 0.00051873333
14.452469 0.00050689038
14.595563 0.00049192281
14.738656 0.00047453406
14.88175 0.00045602419
15.024844 0.00043636192
15.167938 0.00041566192
15.311031 0.00039353061
15.454125 0.00037022488
15.597219 0.000345801
15.740313 0.00032103719
15.883406 0.00029622036
16.0265 0.00027280722
16.169594 0.00025201529
16.312688 0.00023358989
16.455781 0.00021747207
16.598875 0.00020330137
16.741969 0.00019065401
16.885063 0.00017900789
17.028156 0.00016799828
&


==> anc/dip_dip_D.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Apr  8 01:58:39 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.075
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.01
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.17, 0.84
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 1.4213159e-06
0.13926762 1.6814016e-05
0.20890143 7.0401068e-05
0.27853524 0.00019358342
0.34816904 0.00042111247
0.41780285 0.00078833552
0.48743666 0.0013288157
0.55707047 0.002073265
0.62670428 0.003047609
0.69633809 0.0042721523
0.7659719 0.0057615473
0.83560571 0.0075234461
0.90523951 0.0095595048
0.97487332 0.011865056
1.0445071 0.01442966
1.1141409 0.017237626
1.1837748 0.02026923
1.2534086 0.02350045
1.3230424 0.026904826
1.3926762 0.030453667
1.46231 0.034116971
1.5319438 0.037864235
1.6015776 0.041665119
1.6712114 0.045490005
1.7408452 0.049310591
1.810479 0.053100318
1.8801128 0.056834875
1.9497466 0.060492112
2.0193805 0.06405255
2.0890143 0.067499196
2.1586481 0.070817791
2.2282819 0.073996782
2.2979157 0.077026896
2.3675495 0.079901449
2.4371833 0.082616064
2.5068171 0.085168447
2.5764509 0.087558105
2.6460847 0.089786421
2.7157185 0.091855922
2.7853524 0.09398687
2.8549862 0.095748954
2.92462 0.097366519
2.9942538 0.098846223
3.0638876 0.10019514
3.1335214 0.10142099
3.2031552 0.10253118
3.272789 0.10353368
3.3424228 0.10443596
3.4120566 0.10524567
3.4816904 0.10597019
3.5513243 0.10661657
3.6209581 0.10719173
3.6905919 0.10770229
3.7602257 0.10815421
3.8298595 0.10855332
3.8994933 0.10890471
3.9691271 0.1092135
4.0387609 0.10948413
4.1083947 0.1097209
4.1780285 0.10992755
4.2476623 0.11010785
4.3172961 0.11026481
4.38693 0.1104013
4.4565638 0.11051971
4.5261976 0.11062224
4.5958314 0.11071067
4.6654652 0.11078678
4.735099 0.11085204
4.8047328 0.11090766
4.8743666 0.11095478
4.9440004 0.11099457
5.0136342 0.11102775
5.083268 0.11105522
5.1529019 0.11107765
5.2225357 0.11109556
5.2921695 0.11110927
5.3618033 0.11111912
5.4314371 0.11112532
5.5010709 0.11112781
5.5707047 0.11099895
5.6403385 0.1110406
5.7099723 0.11107977
5.7796061 0.11111711
5.8492399 0.11115343
5.9188738 0.11118968
5.9885076 0.11122558
6.0581414 0.11126142
6.1277752 0.11129757
6.197409 0.11133338
6.2670428 0.11136929
6.3366766 0.11140461
6.4063104 0.11143915
6.4759442 0.11147281
6.545578 0.11150484
6.6152118 0.11153562
6.6848456 0.11156412
6.7544795 0.11158978
6.8241133 0.11161244
6.8937471 0.11163206
6.9633809 0.11164848
7.0330147 0.11166123
7.1026485 0.11167016
7.1722823 0.11167471
7.2419161 0.11167489
7.3115499 0.11167076
7.3811837 0.11166243
7.4508175 0.11165122
7.5204514 0.11163755
7.5900852 0.11162246
7.659719 0.11160605
7.7293528 0.11158893
7.7989866 0.11157193
7.8686204 0.11155532
7.9382542 0.11153913
8.007888 0.11152344
8.0775218 0.11150895
8.1471556 0.11149546
8.2167894 0.11148386
8.2864233 0.11147434
&
@target G0.S1
@type xy
0 0
0.096808576 3.0642914e-05
0.19361715 0.0002730514
0.29042573 0.00090058418
0.3872343 0.0020110068
0.48404288 0.0036458789
0.58085146 0.0058050503
0.67766003 0.0084596491
0.77446861 0.011561945
0.87127719 0.01505218
0.96808576 0.018865235
1.0648943 0.022934091
1.1617029 0.027193254
1.2585115 0.031580393
1.3553201 0.036038111
1.4521286 0.040513934
1.5489372 0.044961693
1.6457458 0.049341538
1.7425544 0.053620032
1.8393629 0.057769577
1.9361715 0.061767704
2.0329801 0.065597004
2.1297887 0.069244823
2.2265973 0.072702575
2.3234058 0.075964772
2.4202144 0.079028611
2.517023 0.081893913
2.6138316 0.084563122
2.7106401 0.087040919
2.8074487 0.089333537
2.9042573 0.091448575
3.0010659 0.093394334
3.0978744 0.095179422
3.194683 0.096813689
3.2914916 0.098306697
3.3883002 0.099667863
3.4851087 0.10090586
3.5819173 0.10202956
3.6787259 0.10304719
3.7755345 0.10396629
3.872343 0.10485758
3.9691516 0.10560402
4.0659602 0.10627412
4.1627688 0.10687455
4.2595774 0.10741101
4.3563859 0.10788923
4.4531945 0.10831525
4.5500031 0.10869437
4.6468117 0.10903095
4.7436202 0.10932923
4.8404288 0.10959272
4.9372374 0.1098245
5.034046 0.11002778
5.1308545 0.11020489
5.2276631 0.1103586
5.3244717 0.11049083
5.4212803 0.11060334
5.5180888 0.11069872
5.6148974 0.11077908
5.711706 0.11084656
5.8085146 0.11090327
5.9053232 0.11095146
6.0021317 0.11099295
6.0989403 0.11102912
6.1957489 0.11106098
6.2925575 0.11108965
6.389366 0.1111156
6.4861746 0.11113926
6.5829832 0.11116125
6.6797918 0.11118145
6.7766003 0.11119943
6.8734089 0.11121507
6.9702175 0.11122818
7.0670261 0.11123854
7.1638346 0.1112465
7.2606432 0.11125282
7.3574518 0.11125746
7.4542604 0.11126008
7.5510689 0.11126132
7.6478775 0.11126122
7.7446861 0.11185758
7.8414947 0.1118356
7.9383033 0.11180537
8.0351118 0.1117679
8.1319204 0.11172407
8.228729 0.11167503
8.3255376 0.1116214
8.4223461 0.11156191
8.5191547 0.11149725
8.6159633 0.11142805
8.7127719 0.11135604
8.8095804 0.11128491
8.906389 0.11121833
9.0031976 0.11115675
9.1000062 0.1111017
9.1968147 0.11105263
9.2936233 0.11101058
9.3904319 0.11097587
9.4872405 0.11094681
9.584049 0.11092291
9.6808576 0.11090351
9.7776662 0.11088835
9.8744748 0.11087651
9.9712834 0.11086908
10.068092 0.11086633
10.164901 0.11086591
10.261709 0.11086775
10.358518 0.1108737
10.455326 0.11088759
10.552135 0.11091026
10.648943 0.11094007
10.745752 0.11097473
10.842561 0.11101542
10.939369 0.11105979
11.036178 0.11110652
11.132986 0.11115161
11.229795 0.11119094
11.326603 0.11122303
11.423412 0.11124927
11.520221 0.11127234
&
@target G0.S2
@type xy
0 0
0.14309375 0.00020342438
0.2861875 0.0014697252
0.42928125 0.0041136314
0.572375 0.0080019499
0.71546875 0.012876989
0.8585625 0.018456929
1.0016563 0.024480276
1.14475 0.030727322
1.2878438 0.037020984
1.4309375 0.04322176
1.5740313 0.049226544
1.717125 0.054962063
1.8602188 0.060378341
2.0033125 0.065444051
2.1464063 0.070143705
2.2895 0.074473718
2.4325938 0.078439593
2.5756875 0.08205284
2.7187813 0.085329354
2.861875 0.0882888
3.0049688 0.090952254
3.1480625 0.093342807
3.2911563 0.095484289
3.43425 0.097396796
3.5773438 0.099100046
3.7204375 0.10061357
3.8635313 0.10195637
4.006625 0.10314381
4.1497188 0.1041909
4.2928125 0.10511151
4.4359063 0.10591797
4.579 0.10662165
4.7220938 0.1072331
4.8651875 0.10776449
5.0082813 0.10822497
5.151375 0.10862144
5.2944688 0.1089613
5.4375625 0.10925342
5.5806563 0.10950596
5.72375 0.10977557
5.8668438 0.10996821
6.0099375 0.11013524
6.1530313 0.11027946
6.296125 0.11040537
6.4392188 0.11051504
6.5823125 0.11060908
6.7254063 0.11068997
6.8685 0.11075723
7.0115938 0.11081359
7.1546875 0.11086037
7.2977813 0.11089788
7.440875 0.11092757
7.5839688 0.11095102
7.7270625 0.11096874
7.8701563 0.11098122
8.01325 0.11098739
8.1563438 0.11099015
8.2994375 0.11099094
8.4425313 0.11099016
8.585625 0.11098852
8.7287188 0.11098619
8.8718125 0.11098383
9.0149063 0.11098185
9.158 0.11098028
9.3010938 0.11098071
9.4441875 0.11098302
9.5872813 0.11098653
9.730375 0.11099162
9.8734688 0.11099678
10.016563 0.11100092
10.159656 0.11100301
10.30275 0.11100403
10.445844 0.11100476
10.588938 0.11100614
10.732031 0.11100651
10.875125 0.1110037
11.018219 0.1109989
11.161313 0.11099354
11.304406 0.11098879
11.4475 0.11092529
11.590594 0.11085981
11.733688 0.11080243
11.876781 0.11076365
12.019875 0.11074145
12.162969 0.1107312
12.306063 0.1107241
12.449156 0.11072748
12.59225 0.11074672
12.735344 0.11079073
12.878438 0.11086916
13.021531 0.11097519
13.164625 0.11109483
13.307719 0.11121892
13.450813 0.11134162
13.593906 0.1114551
13.737 0.11155764
13.880094 0.11164112
14.023188 0.11170518
14.166281 0.11175342
14.309375 0.11179221
14.452469 0.11181323
14.595563 0.11182089
14.738656 0.11181464
14.88175 0.11180063
15.024844 0.11178409
15.167938 0.11177223
15.311031 0.11177186
15.454125 0.11178516
15.597219 0.11180348
15.740313 0.11182248
15.883406 0.1118428
16.0265 0.11186538
16.169594 0.11187737
16.312688 0.11188063
16.455781 0.11188454
16.598875 0.11189167
16.741969 0.11188892
16.885063 0.11187983
17.028156 0.11186895
&
@target G0.S3
@type xy
0 0
0.069633809 1.4588248e-06
0.13926762 1.6809512e-05
0.20890143 7.0626373e-05
0.27853524 0.0001943827
0.34816904 0.00042295308
0.41780285 0.00079188669
0.48743666 0.0013352156
0.55707047 0.0020837166
0.62670428 0.0030635653
0.69633809 0.0042953848
0.7659719 0.0057936466
0.83560571 0.0075663403
0.90523951 0.0096150067
0.97487332 0.011934939
1.0445071 0.01451562
1.1141409 0.017341286
1.1837748 0.020391674
1.2534086 0.023642748
1.3230424 0.027067566
1.3926762 0.030637089
1.46231 0.034320976
1.5319438 0.038088351
1.6015776 0.041908499
1.6712114 0.045751491
1.7408452 0.049588719
1.810479 0.05339338
1.8801128 0.057140809
1.9497466 0.060808739
2.0193805 0.064377478
2.0890143 0.067830012
2.1586481 0.071152049
2.2282819 0.074331984
2.2979157 0.077360804
2.3675495 0.080231971
2.4371833 0.082941241
2.5068171 0.085486475
2.5764509 0.087867431
2.6460847 0.090085586
2.7157185 0.092143868
2.7853524 0.09412254
2.8549862 0.095868811
2.92462 0.097470607
2.9942538 0.098934736
3.0638876 0.1002685
3.1335214 0.1014795
3.2031552 0.10257549
3.272789 0.10356432
3.3424228 0.10445377
3.4120566 0.10525147
3.4816904 0.10596483
3.5513243 0.10660098
3.6209581 0.10716673
3.6905919 0.10766854
3.7602257 0.10811249
3.8298595 0.10850426
3.8994933 0.10884911
3.9691271 0.10915194
4.0387609 0.10941724
4.1083947 0.10964913
4.1780285 0.10985135
4.2476623 0.11002733
4.3172961 0.11018014
4.38693 0.11031256
4.4565638 0.11042709
4.5261976 0.11052594
4.5958314 0.11061112
4.6654652 0.11068437
4.735099 0.11074726
4.8047328 0.11080117
4.8743666 0.1108473
4.9440004 0.11088671
5.0136342 0.11092034
5.083268 0.110949
5.1529019 0.11097338
5.2225357 0.11099411
5.2921695 0.1110117
5.3618033 0.11102662
5.4314371 0.11103927
5.5010709 0.11104997
5.5707047 0.11088605
5.6403385 0.11090206
5.7099723 0.11091639
5.7796061 0.11092923
5.8492399 0.11094077
5.9188738 0.11095115
5.9885076 0.11096051
6.0581414 0.11096896
6.1277752 0.11097659
6.197409 0.11098351
6.2670428 0.11098979
6.3366766 0.1109955
6.4063104 0.11100071
6.4759442 0.11100547
6.545578 0.11100984
6.6152118 0.11101385
6.6848456 0.11101754
6.7544795 0.11102094
6.8241133 0.11102409
6.8937471 0.11102702
6.9633809 0.11102974
7.0330147 0.11103229
7.1026485 0.11103469
7.1722823 0.11103697
7.2419161 0.11103915
7.3115499 0.11104125
7.3811837 0.11104328
7.4508175 0.11104526
7.5204514 0.11104721
7.5900852 0.11104915
7.659719 0.11105108
7.7293528 0.111053
7.7989866 0.11105494
7.8686204 0.11105688
7.9382542 0.11105884
8.007888 0.1110608
8.0775218 0.11106276
8.1471556 0.11106473
8.2167894 0.11106669
8.2864233 0.11106865
&
@target G0.S4
@type xy
0 0
0.096808576 1.991985e-05
0.19361715 0.00017689859
0.29042573 0.00059520233
0.3872343 0.0013605028
0.48404288 0.002525055
0.58085146 0.0041121201
0.67766003 0.0061216289
0.77446861 0.0085356243
0.87127719 0.011322976
0.96808576 0.014443573
1.0648943 0.017851552
1.1617029 0.021498047
1.2585115 0.025333481
1.3553201 0.029309095
1.4521286 0.033378209
1.5489372 0.037497192
1.6457458 0.04162617
1.7425544 0.045729355
1.8393629 0.049775206
1.9361715 0.053736392
2.0329801 0.057589801
2.1297887 0.061316435
2.2265973 0.064901097
2.3234058 0.068332124
2.4202144 0.071600991
2.517023 0.07470198
2.6138316 0.077631942
2.7106401 0.080389928
2.8074487 0.082976874
2.9042573 0.085395246
3.0010659 0.08764891
3.0978744 0.089742917
3.194683 0.091683075
3.2914916 0.093476022
3.3883002 0.09512872
3.4851087 0.096648479
3.5819173 0.098042864
3.6787259 0.099319454
3.7755345 0.10048577
3.872343 0.10151679
3.9691516 0.10248529
4.0659602 0.1033653
4.1627688 0.1041635
4.2595774 0.1048863
4.3563859 0.10553979
4.4531945 0.10612973
4.5500031 0.10666152
4.6468117 0.1071403
4.7436202 0.10757077
4.8404288 0.10795734
4.9372374 0.10830409
5.034046 0.10861477
5.1308545 0.10889283
5.2276631 0.10914144
5.3244717 0.10936347
5.4212803 0.10956151
5.5180888 0.10973796
5.6148974 0.10989504
5.711706 0.11003473
5.8085146 0.11015882
5.9053232 0.11026894
6.0021317 0.11036659
6.0989403 0.11045311
6.1957489 0.11052973
6.2925575 0.11059756
6.389366 0.11065759
6.4861746 0.11071069
6.5829832 0.11075765
6.6797918 0.11079915
6.7766003 0.11083581
6.8734089 0.11086821
6.9702175 0.11089684
7.0670261 0.11092215
7.1638346 0.11094451
7.2606432 0.11096429
7.3574518 0.11098178
7.4542604 0.11099724
7.5510689 0.11101091
7.6478775 0.11102298
7.7446861 0.11092587
7.8414947 0.11094069
7.9383033 0.1109542
8.0351118 0.11096646
8.1319204 0.11097758
8.228729 0.11098763
8.3255376 0.11099675
8.4223461 0.11100501
8.5191547 0.11101252
8.6159633 0.11101938
8.7127719 0.11102564
8.8095804 0.11103139
8.906389 0.11103664
9.0031976 0.11104144
9.1000062 0.1110458
9.1968147 0.11104975
9.2936233 0.11105331
9.3904319 0.1110565
9.4872405 0.11105931
9.584049 0.11106175
9.6808576 0.11106385
9.7776662 0.11106563
9.8744748 0.11106715
9.9712834 0.11106847
10.068092 0.11106963
10.164901 0.11107067
10.261709 0.11107163
10.358518 0.11107251
10.455326 0.11107335
10.552135 0.11107419
10.648943 0.11107504
10.745752 0.11107594
10.842561 0.11107686
10.939369 0.11107784
11.036178 0.11107886
11.132986 0.11107992
11.229795 0.11108102
11.326603 0.11108216
11.423412 0.11108335
11.520221 0.11108455
&
@target G0.S5
@type xy
0 0
0.14309375 0.00011378948
0.2861875 0.0008388986
0.42928125 0.0024476054
0.572375 0.0049632259
0.71546875 0.0083029533
0.8585625 0.012333244
1.0016563 0.016903186
1.14475 0.021863407
1.2878438 0.027076017
1.4309375 0.032419696
1.5740313 0.037791472
1.717125 0.043106711
1.8602188 0.048297735
2.0033125 0.053312195
2.1464063 0.058111196
2.2895 0.062667172
2.4325938 0.066961958
2.5756875 0.070985724
2.7187813 0.074735009
2.861875 0.078211662
3.0049688 0.081421532
3.1480625 0.084373234
3.2911563 0.087077762
3.43425 0.089547799
3.5773438 0.091796907
3.7204375 0.093839265
3.8635313 0.095688951
4.006625 0.097360066
4.1497188 0.098866563
4.2928125 0.10022182
4.4359063 0.10143871
4.579 0.10252944
4.7220938 0.1035055
4.8651875 0.10437747
5.0082813 0.10515537
5.151375 0.10584839
5.2944688 0.106465
5.4375625 0.10701289
5.5806563 0.10749911
5.72375 0.10788415
5.8668438 0.10826707
6.0099375 0.10860627
6.1530313 0.10890652
6.296125 0.10917193
6.4392188 0.10940629
6.5823125 0.10961309
6.7254063 0.10979554
6.8685 0.10995642
7.0115938 0.11009815
7.1546875 0.11022289
7.2977813 0.11033259
7.440875 0.11042905
7.5839688 0.11051381
7.7270625 0.11058823
7.8701563 0.11065354
8.01325 0.1107108
8.1563438 0.11076094
8.2994375 0.11080481
8.4425313 0.11084314
8.585625 0.11087661
8.7287188 0.11090581
8.8718125 0.11093129
9.0149063 0.11095353
9.158 0.11097291
9.3010938 0.11098981
9.4441875 0.11100459
9.5872813 0.11101751
9.730375 0.11102879
9.8734688 0.11103861
10.016563 0.11104718
10.159656 0.11105469
10.30275 0.11106127
10.445844 0.11106704
10.588938 0.11107212
10.732031 0.11107659
10.875125 0.11108053
11.018219 0.11108398
11.161313 0.11108702
11.304406 0.11108972
11.4475 0.11106615
11.590594 0.11106933
11.733688 0.11107218
11.876781 0.1110746
12.019875 0.11107674
12.162969 0.1110787
12.306063 0.11108049
12.449156 0.11108206
12.59225 0.11108338
12.735344 0.11108454
12.878438 0.11108557
13.021531 0.11108647
13.164625 0.11108723
13.307719 0.11108787
13.450813 0.11108838
13.593906 0.11108873
13.737 0.11108898
13.880094 0.11108918
14.023188 0.11108937
14.166281 0.11108955
14.309375 0.11108968
14.452469 0.11108985
14.595563 0.11109003
14.738656 0.11109029
14.88175 0.11109057
15.024844 0.11109092
15.167938 0.11109131
15.311031 0.11109177
15.454125 0.11109228
15.597219 0.11109281
15.740313 0.1110934
15.883406 0.11109408
16.0265 0.1110948
16.169594 0.11109554
16.312688 0.11109632
16.455781 0.11109715
16.598875 0.11109799
16.741969 0.11109878
16.885063 0.11109946
17.028156 0.1111
&


==> anc/dip_dip_D_vsT.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Apr 28 02:25:59 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 1, 0.115
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "1-\x<\1D(r)\x>"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.02
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.85
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.0024168542 1.4213159e-06
0.0082139708 1.6814016e-05
0.016867467 7.0401068e-05
0.028049508 0.00019358342
0.041494779 0.00042111247
0.056968613 0.00078833552
0.074255646 0.0013288157
0.093154563 0.002073265
0.11347501 0.003047609
0.13503633 0.0042721523
0.15766683 0.0057615473
0.18120282 0.0075234461
0.20548917 0.0095595048
0.23037878 0.011865056
0.25573276 0.01442966
0.28142021 0.017237626
0.30731875 0.02026923
0.33331398 0.02350045
0.35929991 0.026904826
0.38517876 0.030453667
0.41086076 0.034116971
0.43626407 0.037864235
0.4613146 0.041665119
0.48594582 0.045490005
0.51009849 0.049310591
0.53372064 0.053100318
0.5567671 0.056834875
0.57919917 0.060492112
0.60098424 0.06405255
0.62209549 0.067499196
0.64251158 0.070817791
0.66221632 0.073996782
0.68119822 0.077026896
0.6994502 0.079901449
0.71696913 0.082616064
0.7337555 0.085168447
0.749813 0.087558105
0.7651485 0.089786421
0.7797714 0.091855922
0.79425932 0.09398687
0.80746819 0.095748954
0.82000363 0.097366519
0.83188302 0.098846223
0.8431252 0.10019514
0.85374999 0.10142099
0.86377783 0.10253118
0.87323017 0.10353368
0.8821289 0.10443596
0.89049614 0.10524567
0.89835408 0.10597019
0.90572506 0.10661657
0.91263126 0.10719173
0.91909472 0.10770229
0.92513709 0.10815421
0.93077959 0.10855332
0.93604296 0.10890471
0.94094737 0.1092135
0.94551251 0.10948413
0.94975744 0.1097209
0.95370054 0.10992755
0.95735954 0.11010785
0.96075162 0.11026481
0.96389311 0.1104013
0.96679976 0.11051971
0.96948656 0.11062224
0.97196782 0.11071067
0.97425715 0.11078678
0.97636746 0.11085204
0.978311 0.11090766
0.98009934 0.11095478
0.98174342 0.11099457
0.98325352 0.11102775
0.98463936 0.11105522
0.98591005 0.11107765
0.98707407 0.11109556
0.98813942 0.11110927
0.98911349 0.11111912
0.99000339 0.11112532
0.99081573 0.11112781
0.98171487 0.11099895
0.98241877 0.1110406
0.98306999 0.11107977
0.98367255 0.11111711
0.98423081 0.11115343
0.98474803 0.11118968
0.98522761 0.11122558
0.98567228 0.11126142
0.98608476 0.11129757
0.98646785 0.11133338
0.9868239 0.11136929
0.98715531 0.11140461
0.98746421 0.11143915
0.9877528 0.11147281
0.98802256 0.11150484
0.98827502 0.11153562
0.98851163 0.11156412
0.98873394 0.11158978
0.98894308 0.11161244
0.98914012 0.11163206
0.98932653 0.11164848
0.98950376 0.11166123
0.98967334 0.11167016
0.98983662 0.11167471
0.98999475 0.11167489
0.99014907 0.11167076
0.99030082 0.11166243
0.99045095 0.11165122
0.99060051 0.11163755
0.99075095 0.11162246
0.99090314 0.11160605
0.99105759 0.11158893
0.9912151 0.11157193
0.99137586 0.11155532
0.99154013 0.11153913
0.99170787 0.11152344
0.99187911 0.11150895
0.99205389 0.11149546
0.99223201 0.11148386
0.99241302 0.11147434
&
@target G0.S1
@type xy
0 0
0.0089430375 3.0642914e-05
0.026750908 0.0002730514
0.049307488 0.00090058418
0.074967308 0.0020110068
0.10276922 0.0036458789
0.13203183 0.0058050503
0.16224519 0.0084596491
0.19301597 0.011561945
0.22403385 0.01505218
0.25505206 0.018865235
0.28587148 0.022934091
0.31633104 0.027193254
0.34630126 0.031580393
0.37567738 0.036038111
0.40437517 0.040513934
0.43232792 0.044961693
0.45948422 0.049341538
0.48580532 0.053620032
0.51126305 0.057769577
0.53583784 0.061767704
0.559518 0.065597004
0.58229898 0.069244823
0.60418195 0.072702575
0.62517308 0.075964772
0.64528228 0.079028611
0.66452257 0.081893913
0.68291002 0.084563122
0.70046302 0.087040919
0.71720178 0.089333537
0.73314751 0.091448575
0.74832303 0.093394334
0.76275275 0.095179422
0.77646103 0.096813689
0.78947393 0.098306697
0.8018167 0.099667863
0.81351488 0.10090586
0.82459456 0.10202956
0.83508125 0.10304719
0.84500001 0.10396629
0.85408428 0.10485758
0.86293581 0.10560402
0.87129306 0.10627412
0.87917889 0.10687455
0.88661571 0.10741101
0.89362535 0.10788923
0.90022903 0.10831525
0.90644713 0.10869437
0.9123002 0.10903095
0.91780722 0.10932923
0.92298663 0.10959272
0.92785623 0.1098245
0.93243307 0.11002778
0.93673323 0.11020489
0.94077224 0.1103586
0.94456422 0.11049083
0.94812203 0.11060334
0.95145888 0.11069872
0.95458719 0.11077908
0.9575189 0.11084656
0.96026463 0.11090327
0.96283477 0.11095146
0.96523984 0.11099295
0.96748945 0.11102912
0.96959331 0.11106098
0.97156091 0.11108965
0.97340112 0.1111156
0.97512219 0.11113926
0.97673145 0.11116125
0.97823563 0.11118145
0.97964181 0.11119943
0.98095673 0.11121507
0.98218674 0.11122818
0.98333781 0.11123854
0.98441542 0.1112465
0.9854249 0.11125282
0.98637106 0.11125746
0.98725813 0.11126008
0.98808965 0.11126132
0.98886857 0.11126122
0.98351301 0.11185758
0.98422661 0.1118356
0.98490248 0.11180537
0.98553972 0.1117679
0.98613887 0.11172407
0.98670093 0.11167503
0.98722885 0.1116214
0.98772453 0.11156191
0.98819107 0.11149725
0.98863131 0.11142805
0.98904716 0.11135604
0.98944121 0.11128491
0.98981318 0.11121833
0.99016369 0.11115675
0.99049209 0.1111017
0.99079819 0.11105263
0.9910825 0.11101058
0.99134385 0.11097587
0.99158014 0.11094681
0.99179079 0.11092291
0.9919755 0.11090351
0.99213559 0.11088835
0.99227417 0.11087651
0.99239632 0.11086908
0.99250551 0.11086633
0.9926044 0.11086591
0.99269612 0.11086775
0.9927822 0.1108737
0.9928649 0.11088759
0.99294752 0.11091026
0.99303374 0.11094007
0.99312484 0.11097473
0.99321948 0.11101542
0.99332086 0.11105979
0.99342887 0.11110652
0.99354292 0.11115161
0.99366282 0.11119094
0.99378928 0.11122303
0.99392308 0.11124927
0.99406224 0.11127234
&
@target G0.S2
@type xy
0 0
0.021430717 0.00020342438
0.058656875 0.0014697252
0.1011436 0.0041136314
0.14551148 0.0080019499
0.19023736 0.012876989
0.23443368 0.018456929
0.27755622 0.024480276
0.31926789 0.030727322
0.35936253 0.037020984
0.39772224 0.04322176
0.43428951 0.049226544
0.46904924 0.054962063
0.50201471 0.060378341
0.53321927 0.065444051
0.56271037 0.070143705
0.59054388 0.074473718
0.61678025 0.078439593
0.6414859 0.08205284
0.66472859 0.085329354
0.6865778 0.0882888
0.70710269 0.090952254
0.72636975 0.093342807
0.7444449 0.095484289
0.76139316 0.097396796
0.77727673 0.099100046
0.79215607 0.10061357
0.80608711 0.10195637
0.81912404 0.10314381
0.83131983 0.1041909
0.8427241 0.10511151
0.85338481 0.10591797
0.8633476 0.10662165
0.87265571 0.1072331
0.88134886 0.10776449
0.88946622 0.10822497
0.89704415 0.10862144
0.90411709 0.1089613
0.91071657 0.10925342
0.91687257 0.10950596
0.92198714 0.10977557
0.92732511 0.10996821
0.9323049 0.11013524
0.93695053 0.11027946
0.94128189 0.11040537
0.94531843 0.11051504
0.94907995 0.11060908
0.95258681 0.11068997
0.95585645 0.11075723
0.95890393 0.11081359
0.96174308 0.11086037
0.96438748 0.11089788
0.96685135 0.11092757
0.96914642 0.11095102
0.97128363 0.11096874
0.97327393 0.11098122
0.97512568 0.11098739
0.97684778 0.11099015
0.9784477 0.11099094
0.97993277 0.11099016
0.98131022 0.11098852
0.98258705 0.11098619
0.98377081 0.11098383
0.98486828 0.11098185
0.98588458 0.11098028
0.98682559 0.11098071
0.98769919 0.11098302
0.98851004 0.11098653
0.98926108 0.11099162
0.98995529 0.11099678
0.99059819 0.11100092
0.9911948 0.11100301
0.99174891 0.11100403
0.99226384 0.11100476
0.992744 0.11100614
0.99319174 0.11100651
0.99360845 0.1110037
0.99399555 0.1109989
0.99435675 0.11099354
0.99469511 0.11098879
0.99218255 0.11092529
0.99247704 0.11085981
0.99274981 0.11080243
0.99298948 0.11076365
0.99320641 0.11074145
0.99341192 0.1107312
0.99360499 0.1107241
0.99377725 0.11072748
0.9939269 0.11074672
0.99406074 0.11079073
0.99418238 0.11086916
0.99428959 0.11097519
0.99438172 0.11109483
0.9944608 0.11121892
0.99452426 0.11134162
0.99456858 0.1114551
0.99460037 0.11155764
0.99462603 0.11164112
0.99465028 0.11170518
0.99467256 0.11175342
0.99469028 0.11179221
0.9947116 0.11181323
0.99473581 0.11182089
0.99476897 0.11181464
0.99480645 0.11180063
0.99485145 0.11178409
0.99490417 0.11177223
0.99496624 0.11177186
0.99503564 0.11178516
0.99510911 0.11180348
0.99519124 0.11182248
0.99528817 0.1118428
0.99539306 0.11186538
0.9955022 0.11187737
0.99562118 0.11188063
0.99575047 0.11188454
0.9958852 0.11189167
0.99601469 0.11188892
0.99613045 0.11187983
0.99622472 0.11186895
&
@target G0.S3
@type xy
0 0
0.0024168542 1.4588248e-06
0.0082139708 1.6809512e-05
0.016867467 7.0626373e-05
0.028049508 0.0001943827
0.041494779 0.00042295308
0.056968613 0.00079188669
0.074255646 0.0013352156
0.093154563 0.0020837166
0.11347501 0.0030635653
0.13503633 0.0042953848
0.15766683 0.0057936466
0.18120282 0.0075663403
0.20548917 0.0096150067
0.23037878 0.011934939
0.25573276 0.01451562
0.28142021 0.017341286
0.30731875 0.020391674
0.33331398 0.023642748
0.35929991 0.027067566
0.38517876 0.030637089
0.41086076 0.034320976
0.43626407 0.038088351
0.4613146 0.041908499
0.48594582 0.045751491
0.51009849 0.049588719
0.53372064 0.05339338
0.5567671 0.057140809
0.57919917 0.060808739
0.60098424 0.064377478
0.62209549 0.067830012
0.64251158 0.071152049
0.66221632 0.074331984
0.68119822 0.077360804
0.6994502 0.080231971
0.71696913 0.082941241
0.7337555 0.085486475
0.749813 0.087867431
0.7651485 0.090085586
0.7797714 0.092143868
0.79425932 0.09412254
0.80746819 0.095868811
0.82000363 0.097470607
0.83188302 0.098934736
0.8431252 0.1002685
0.85374999 0.1014795
0.86377783 0.10257549
0.87323017 0.10356432
0.8821289 0.10445377
0.89049614 0.10525147
0.89835408 0.10596483
0.90572506 0.10660098
0.91263126 0.10716673
0.91909472 0.10766854
0.92513709 0.10811249
0.93077959 0.10850426
0.93604296 0.10884911
0.94094737 0.10915194
0.94551251 0.10941724
0.94975744 0.10964913
0.95370054 0.10985135
0.95735954 0.11002733
0.96075162 0.11018014
0.96389311 0.11031256
0.96679976 0.11042709
0.96948656 0.11052594
0.97196782 0.11061112
0.97425715 0.11068437
0.97636746 0.11074726
0.978311 0.11080117
0.98009934 0.1108473
0.98174342 0.11088671
0.98325352 0.11092034
0.98463936 0.110949
0.98591005 0.11097338
0.98707407 0.11099411
0.98813942 0.1110117
0.98911349 0.11102662
0.99000339 0.11103927
0.99081573 0.11104997
0.98171487 0.11088605
0.98241877 0.11090206
0.98306999 0.11091639
0.98367255 0.11092923
0.98423081 0.11094077
0.98474803 0.11095115
0.98522761 0.11096051
0.98567228 0.11096896
0.98608476 0.11097659
0.98646785 0.11098351
0.9868239 0.11098979
0.98715531 0.1109955
0.98746421 0.11100071
0.9877528 0.11100547
0.98802256 0.11100984
0.98827502 0.11101385
0.98851163 0.11101754
0.98873394 0.11102094
0.98894308 0.11102409
0.98914012 0.11102702
0.98932653 0.11102974
0.98950376 0.11103229
0.98967334 0.11103469
0.98983662 0.11103697
0.98999475 0.11103915
0.99014907 0.11104125
0.99030082 0.11104328
0.99045095 0.11104526
0.99060051 0.11104721
0.99075095 0.11104915
0.99090314 0.11105108
0.99105759 0.111053
0.9912151 0.11105494
0.99137586 0.11105688
0.99154013 0.11105884
0.99170787 0.1110608
0.99187911 0.11106276
0.99205389 0.11106473
0.99223201 0.11106669
0.99241302 0.11106865
&
@target G0.S4
@type xy
0 0
0.0089430375 1.991985e-05
0.026750908 0.00017689859
0.049307488 0.00059520233
0.074967308 0.0013605028
0.10276922 0.002525055
0.13203183 0.0041121201
0.16224519 0.0061216289
0.19301597 0.0085356243
0.22403385 0.011322976
0.25505206 0.014443573
0.28587148 0.017851552
0.31633104 0.021498047
0.34630126 0.025333481
0.37567738 0.029309095
0.40437517 0.033378209
0.43232792 0.037497192
0.45948422 0.04162617
0.48580532 0.045729355
0.51126305 0.049775206
0.53583784 0.053736392
0.559518 0.057589801
0.58229898 0.061316435
0.60418195 0.064901097
0.62517308 0.068332124
0.64528228 0.071600991
0.66452257 0.07470198
0.68291002 0.077631942
0.70046302 0.080389928
0.71720178 0.082976874
0.73314751 0.085395246
0.74832303 0.08764891
0.76275275 0.089742917
0.77646103 0.091683075
0.78947393 0.093476022
0.8018167 0.09512872
0.81351488 0.096648479
0.82459456 0.098042864
0.83508125 0.099319454
0.84500001 0.10048577
0.85408428 0.10151679
0.86293581 0.10248529
0.87129306 0.1033653
0.87917889 0.1041635
0.88661571 0.1048863
0.89362535 0.10553979
0.90022903 0.10612973
0.90644713 0.10666152
0.9123002 0.1071403
0.91780722 0.10757077
0.92298663 0.10795734
0.92785623 0.10830409
0.93243307 0.10861477
0.93673323 0.10889283
0.94077224 0.10914144
0.94456422 0.10936347
0.94812203 0.10956151
0.95145888 0.10973796
0.95458719 0.10989504
0.9575189 0.11003473
0.96026463 0.11015882
0.96283477 0.11026894
0.96523984 0.11036659
0.96748945 0.11045311
0.96959331 0.11052973
0.97156091 0.11059756
0.97340112 0.11065759
0.97512219 0.11071069
0.97673145 0.11075765
0.97823563 0.11079915
0.97964181 0.11083581
0.98095673 0.11086821
0.98218674 0.11089684
0.98333781 0.11092215
0.98441542 0.11094451
0.9854249 0.11096429
0.98637106 0.11098178
0.98725813 0.11099724
0.98808965 0.11101091
0.98886857 0.11102298
0.98351301 0.11092587
0.98422661 0.11094069
0.98490248 0.1109542
0.98553972 0.11096646
0.98613887 0.11097758
0.98670093 0.11098763
0.98722885 0.11099675
0.98772453 0.11100501
0.98819107 0.11101252
0.98863131 0.11101938
0.98904716 0.11102564
0.98944121 0.11103139
0.98981318 0.11103664
0.99016369 0.11104144
0.99049209 0.1110458
0.99079819 0.11104975
0.9910825 0.11105331
0.99134385 0.1110565
0.99158014 0.11105931
0.99179079 0.11106175
0.9919755 0.11106385
0.99213559 0.11106563
0.99227417 0.11106715
0.99239632 0.11106847
0.99250551 0.11106963
0.9926044 0.11107067
0.99269612 0.11107163
0.9927822 0.11107251
0.9928649 0.11107335
0.99294752 0.11107419
0.99303374 0.11107504
0.99312484 0.11107594
0.99321948 0.11107686
0.99332086 0.11107784
0.99342887 0.11107886
0.99354292 0.11107992
0.99366282 0.11108102
0.99378928 0.11108216
0.99392308 0.11108335
0.99406224 0.11108455
&
@target G0.S5
@type xy
0 0
0.021430717 0.00011378948
0.058656875 0.0008388986
0.1011436 0.0024476054
0.14551148 0.0049632259
0.19023736 0.0083029533
0.23443368 0.012333244
0.27755622 0.016903186
0.31926789 0.021863407
0.35936253 0.027076017
0.39772224 0.032419696
0.43428951 0.037791472
0.46904924 0.043106711
0.50201471 0.048297735
0.53321927 0.053312195
0.56271037 0.058111196
0.59054388 0.062667172
0.61678025 0.066961958
0.6414859 0.070985724
0.66472859 0.074735009
0.6865778 0.078211662
0.70710269 0.081421532
0.72636975 0.084373234
0.7444449 0.087077762
0.76139316 0.089547799
0.77727673 0.091796907
0.79215607 0.093839265
0.80608711 0.095688951
0.81912404 0.097360066
0.83131983 0.098866563
0.8427241 0.10022182
0.85338481 0.10143871
0.8633476 0.10252944
0.87265571 0.1035055
0.88134886 0.10437747
0.88946622 0.10515537
0.89704415 0.10584839
0.90411709 0.106465
0.91071657 0.10701289
0.91687257 0.10749911
0.92198714 0.10788415
0.92732511 0.10826707
0.9323049 0.10860627
0.93695053 0.10890652
0.94128189 0.10917193
0.94531843 0.10940629
0.94907995 0.10961309
0.95258681 0.10979554
0.95585645 0.10995642
0.95890393 0.11009815
0.96174308 0.11022289
0.96438748 0.11033259
0.96685135 0.11042905
0.96914642 0.11051381
0.97128363 0.11058823
0.97327393 0.11065354
0.97512568 0.1107108
0.97684778 0.11076094
0.9784477 0.11080481
0.97993277 0.11084314
0.98131022 0.11087661
0.98258705 0.11090581
0.98377081 0.11093129
0.98486828 0.11095353
0.98588458 0.11097291
0.98682559 0.11098981
0.98769919 0.11100459
0.98851004 0.11101751
0.98926108 0.11102879
0.98995529 0.11103861
0.99059819 0.11104718
0.9911948 0.11105469
0.99174891 0.11106127
0.99226384 0.11106704
0.992744 0.11107212
0.99319174 0.11107659
0.99360845 0.11108053
0.99399555 0.11108398
0.99435675 0.11108702
0.99469511 0.11108972
0.99218255 0.11106615
0.99247704 0.11106933
0.99274981 0.11107218
0.99298948 0.1110746
0.99320641 0.11107674
0.99341192 0.1110787
0.99360499 0.11108049
0.99377725 0.11108206
0.9939269 0.11108338
0.99406074 0.11108454
0.99418238 0.11108557
0.99428959 0.11108647
0.99438172 0.11108723
0.9944608 0.11108787
0.99452426 0.11108838
0.99456858 0.11108873
0.99460037 0.11108898
0.99462603 0.11108918
0.99465028 0.11108937
0.99467256 0.11108955
0.99469028 0.11108968
0.9947116 0.11108985
0.99473581 0.11109003
0.99476897 0.11109029
0.99480645 0.11109057
0.99485145 0.11109092
0.99490417 0.11109131
0.99496624 0.11109177
0.99503564 0.11109228
0.99510911 0.11109281
0.99519124 0.1110934
0.99528817 0.11109408
0.99539306 0.1110948
0.9955022 0.11109554
0.99562118 0.11109632
0.99575047 0.11109715
0.9958852 0.11109799
0.99601469 0.11109878
0.99613045 0.11109946
0.99622472 0.1111
&


==> anc/dip_dip_sqA.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:52:20 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.021
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.83
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 4.4121107e-06
0.13926762 1.7656667e-05
0.20890143 3.9347912e-05
0.27853524 6.8281008e-05
0.34816904 0.00010281073
0.41780285 0.00014171261
0.48743666 0.00018309324
0.55707047 0.00022547555
0.62670428 0.00026743144
0.69633809 0.00030783327
0.7659719 0.00034584615
0.83560571 0.00038072448
0.90523951 0.00041166134
0.97487332 0.00043808278
1.0445071 0.00045967275
1.1141409 0.00047593357
1.1837748 0.00048715062
1.2534086 0.00049354139
1.3230424 0.0004953512
1.3926762 0.00049290819
1.46231 0.00048642004
1.5319438 0.00047654091
1.6015776 0.00046375009
1.6712114 0.00044831611
1.7408452 0.00043045039
1.810479 0.000410579
1.8801128 0.00038918846
1.9497466 0.00036674772
2.0193805 0.00034352201
2.0890143 0.00031987186
2.1586481 0.00029603075
2.2282819 0.00027237567
2.2979157 0.00024917053
2.3675495 0.00022648747
2.4371833 0.00020455201
2.5068171 0.00018349578
2.5764509 0.00016336253
2.6460847 0.00014417425
2.7157185 0.00012595782
2.7853524 0.00012723092
2.8549862 0.00011076356
2.92462 9.4518584e-05
2.9942538 7.8769925e-05
3.0638876 6.3813879e-05
3.1335214 4.9882222e-05
3.2031552 3.7140598e-05
3.272789 2.5758188e-05
3.3424228 1.5670046e-05
3.4120566 6.8517198e-06
3.4816904 -6.1918769e-07
3.5513243 -6.5930696e-06
3.6209581 -1.1093097e-05
3.6905919 -1.414628e-05
3.7602257 -1.5879522e-05
3.8298595 -1.635621e-05
3.8994933 -1.5419414e-05
3.9691271 -1.2971462e-05
4.0387609 -9.0468736e-06
4.1083947 -3.7737884e-06
4.1780285 2.6504206e-06
4.2476623 9.9425389e-06
4.3172961 1.7831141e-05
4.38693 2.597257e-05
4.4565638 3.3946756e-05
4.5261976 4.141143e-05
4.5958314 4.809355e-05
4.6654652 5.3762653e-05
4.735099 5.8271883e-05
4.8047328 6.1411842e-05
4.8743666 6.305793e-05
4.9440004 6.3068632e-05
5.0136342 6.162149e-05
5.083268 5.9112878e-05
5.1529019 5.5942956e-05
5.2225357 5.2406167e-05
5.2921695 4.8748637e-05
5.3618033 4.5216269e-05
5.4314371 4.2061856e-05
5.5010709 3.9380562e-05
5.5707047 0.00087256758
5.6403385 0.0009209225
5.7099723 0.00096381305
5.7796061 0.0010011132
5.8492399 0.0010325571
5.9188738 0.0010571984
5.9885076 0.0010743589
6.0581414 0.0010831118
6.1277752 0.0010825594
6.197409 0.0010723091
6.2670428 0.0010527352
6.3366766 0.0010241447
6.4063104 0.00098696093
6.4759442 0.00094186184
6.545578 0.00088978504
6.6152118 0.00083272348
6.6848456 0.00077318439
6.7544795 0.00071319966
6.8241133 0.00065495673
6.8937471 0.00060005779
6.9633809 0.00054988676
7.0330147 0.00050514607
7.1026485 0.00046627623
7.1722823 0.00043321415
7.2419161 0.0004055636
7.3115499 0.00038268683
7.3811837 0.00036385193
7.4508175 0.0003482463
7.5204514 0.00033544644
7.5900852 0.00032498135
7.659719 0.00031600832
7.7293528 0.00030769257
7.7989866 0.00029981687
7.8686204 0.0002923298
7.9382542 0.00028481185
8.007888 0.00027668787
8.0775218 0.00026779627
8.1471556 0.00025782205
8.2167894 0.000246801
8.2864233 0.00023470965
&
@target G0.S1
@type xy
0 0
0.096808576 4.0383121e-05
0.19361715 0.00032896349
0.29042573 0.0010028788
0.3872343 0.0020777849
0.48404288 0.0034934672
0.58085146 0.0051511063
0.67766003 0.00694033
0.77446861 0.0087570844
0.87127719 0.010510577
0.96808576 0.012127499
1.0648943 0.013554973
1.1617029 0.01475888
1.2585115 0.01571896
1.3553201 0.016427419
1.4521286 0.016889806
1.5489372 0.017119857
1.6457458 0.017136568
1.7425544 0.016963544
1.8393629 0.016626726
1.9361715 0.016153401
2.0329801 0.015571076
2.1297887 0.014904003
2.2265973 0.014173531
2.3234058 0.013399643
2.4202144 0.012599441
2.517023 0.011787469
2.6138316 0.010976262
2.7106401 0.010177
2.8074487 0.0093978099
2.9042573 0.0086455405
3.0010659 0.007925169
3.0978744 0.0072403227
3.194683 0.006593822
3.2914916 0.0059876582
3.3883002 0.0054231042
3.4851087 0.0048998166
3.5819173 0.0044167454
3.6787259 0.0039724608
3.7755345 0.0035656065
3.872343 0.0032637724
3.9691516 0.0029188504
4.0659602 0.0026032811
4.1627688 0.0023141651
4.2595774 0.0020498977
4.3563859 0.0018091835
4.4531945 0.0015910633
4.5500031 0.0013947729
4.6468117 0.0012184966
4.7436202 0.0010607035
4.8404288 0.00091983763
4.9372374 0.00079440145
5.034046 0.00068298744
5.1308545 0.00058444215
5.2276631 0.000497757
5.3244717 0.0004219805
5.4212803 0.0003561339
5.5180888 0.00029981929
5.6148974 0.00025212863
5.711706 0.00021175856
5.8085146 0.00017752934
5.9053232 0.00014818641
6.0021317 0.0001228378
6.0989403 0.00010124319
6.1957489 8.318719e-05
6.2925575 6.8404044e-05
6.389366 5.6476121e-05
6.4861746 4.6955326e-05
6.5829832 3.9600932e-05
6.6797918 3.4824112e-05
6.7766003 3.270935e-05
6.8734089 3.2166378e-05
6.9702175 3.2417656e-05
7.0670261 3.3022541e-05
7.1638346 3.4026343e-05
7.2606432 3.5349032e-05
7.3574518 3.6663584e-05
7.4542604 3.7817776e-05
7.5510689 3.8290407e-05
7.6478775 3.72653e-05
7.7446861 -0.00024309723
7.8414947 -0.00029777304
7.9383033 -0.00035569499
8.0351118 -0.00041639367
8.1319204 -0.00048018585
8.228729 -0.00054736659
8.3255376 -0.00061206476
8.4223461 -0.00066919279
8.5191547 -0.00071658546
8.6159633 -0.0007552648
8.7127719 -0.00078600267
8.8095804 -0.00080754411
8.906389 -0.0008205925
9.0031976 -0.00082283622
9.1000062 -0.00081425676
9.1968147 -0.00079735142
9.2936233 -0.00077378895
9.3904319 -0.00074395873
9.4872405 -0.00070754117
9.584049 -0.00066346483
9.6808576 -0.00061302294
9.7776662 -0.00055775392
9.8744748 -0.00049656266
9.9712834 -0.0004290237
10.068092 -0.00035700167
10.164901 -0.00028390287
10.261709 -0.00021225967
10.358518 -0.00014372485
10.455326 -7.8769493e-05
10.552135 -1.6038031e-05
10.648943 4.3845893e-05
10.745752 9.7816519e-05
10.842561 0.00014347907
10.939369 0.00018016685
11.036178 0.0002040094
11.132986 0.00021348453
11.229795 0.0002107407
11.326603 0.00020118583
11.423412 0.00018718734
11.520221 0.0001706632
&
@target G0.S2
@type xy
0 0
0.14309375 0.00025010745
0.2861875 0.0016154518
0.42928125 0.003995714
0.572375 0.0069190474
0.71546875 0.0099365353
0.8585625 0.012730306
1.0016563 0.015106285
1.14475 0.016971449
1.2878438 0.018302849
1.4309375 0.019122521
1.5740313 0.019479451
1.717125 0.019438902
1.8602188 0.019072944
2.0033125 0.018449225
2.1464063 0.017628197
2.2895 0.016665896
2.4325938 0.015612995
2.5756875 0.014512319
2.7187813 0.013396286
2.861875 0.012287761
3.0049688 0.01120622
3.1480625 0.010167485
3.2911563 0.0091796498
3.43425 0.0082492294
3.5773438 0.0073817386
3.7204375 0.0065814392
3.8635313 0.0058506418
4.006625 0.0051876441
4.1497188 0.0045878235
4.2928125 0.0040474433
4.4359063 0.0035626725
4.579 0.0031293702
4.7220938 0.0027425924
4.8651875 0.002398986
5.0082813 0.0020958207
5.151375 0.0018276889
5.2944688 0.0015883882
5.4375625 0.0013749815
5.5806563 0.0011864498
5.72375 0.0010716519
5.8668438 0.00092892788
6.0099375 0.00080293705
6.1530313 0.00069277332
6.296125 0.00059746891
6.4392188 0.00051714281
6.5823125 0.00044973977
6.7254063 0.00039354777
6.8685 0.00034652012
7.0115938 0.00030648533
7.1546875 0.00027164287
7.2977813 0.00023935466
7.440875 0.00020878475
7.5839688 0.00017996849
7.7270625 0.00015422805
7.8701563 0.00013249558
8.01325 0.00011477668
8.1563438 0.00010040616
8.2994375 8.9274537e-05
8.4425313 8.2025664e-05
8.585625 7.5543764e-05
8.7287188 6.6923651e-05
8.8718125 5.5785761e-05
9.0149063 4.3455095e-05
9.158 3.1082354e-05
9.3010938 1.6251067e-05
9.4441875 -3.3440448e-06
9.5872813 -2.5244974e-05
9.730375 -4.7643426e-05
9.8734688 -6.7893943e-05
10.016563 -8.4420478e-05
10.159656 -9.7964076e-05
10.30275 -0.00010884548
10.445844 -0.00011710932
10.588938 -0.00012170251
10.732031 -0.00012329244
10.875125 -0.00012018267
11.018219 -0.00011086321
11.161313 -9.6032867e-05
11.304406 -7.6873246e-05
11.4475 -0.0011483922
11.590594 -0.0011007975
11.733688 -0.0010383756
11.876781 -0.00096827223
12.019875 -0.00089575787
12.162969 -0.00081952346
12.306063 -0.00074313429
12.449156 -0.00067383838
12.59225 -0.000630772
12.735344 -0.00061469133
12.878438 -0.00061983741
13.021531 -0.00063407001
13.164625 -0.00065163786
13.307719 -0.00067454952
13.450813 -0.00069582993
13.593906 -0.00070617784
13.737 -0.00070204193
13.880094 -0.00068085676
14.023188 -0.00064957907
14.166281 -0.00060281441
14.309375 -0.00054274407
14.452469 -0.00048876877
14.595563 -0.00045017461
14.738656 -0.0004254337
14.88175 -0.00041391287
15.024844 -0.00041378997
15.167938 -0.00041880725
15.311031 -0.00041280862
15.454125 -0.00039845634
15.597219 -0.00037948727
15.740313 -0.00036181109
15.883406 -0.00035885156
16.0265 -0.00036398415
16.169594 -0.00036073374
16.312688 -0.00033971113
16.455781 -0.00031973907
16.598875 -0.00031691992
16.741969 -0.00032946435
16.885063 -0.00035504557
17.028156 -0.000390869
&


==> anc/dip_dip_sqB.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:52:57 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.021
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.83
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 1.0921493e-06
0.13926762 1.2439016e-05
0.20890143 5.1388568e-05
0.27853524 0.00013919592
0.34816904 0.00029745414
0.41780285 0.00054566886
0.48743666 0.00089975323
0.55707047 0.001371265
0.62670428 0.001966109
0.69633809 0.0026847731
0.7659719 0.0035224806
0.83560571 0.0044689627
0.90523951 0.005509984
0.97487332 0.0066272931
1.0445071 0.0078001063
1.1141409 0.0090055932
1.1837748 0.010220463
1.2534086 0.011420887
1.3230424 0.01258438
1.3926762 0.0136898
1.46231 0.014718001
1.5319438 0.015652506
1.6015776 0.016479706
1.6712114 0.017189034
1.7408452 0.017772512
1.810479 0.018225693
1.8801128 0.018546713
1.9497466 0.018736296
2.0193805 0.018797712
2.0890143 0.018736154
2.1586481 0.018558921
2.2282819 0.018274717
2.2979157 0.017893446
2.3675495 0.017425994
2.4371833 0.016883468
2.5068171 0.016277463
2.5764509 0.015619315
2.6460847 0.014920296
2.7157185 0.014190954
2.7853524 0.013527835
2.8549862 0.012768162
2.92462 0.01200583
2.9942538 0.011248454
3.0638876 0.01050277
3.1335214 0.0097744969
3.2031552 0.0090682278
3.272789 0.0083878872
3.3424228 0.0077365764
3.4120566 0.0071165495
3.4816904 0.0065292346
3.5513243 0.005975528
3.6209581 0.0054556811
3.6905919 0.004969511
3.7602257 0.0045164266
3.8298595 0.0040955292
3.8994933 0.0037058086
3.9691271 0.0033459586
4.0387609 0.0030146566
4.1083947 0.0027105556
4.1780285 0.0024323426
4.2476623 0.0021785171
4.3172961 0.0019475826
4.38693 0.0017380212
4.4565638 0.00154833
4.5261976 0.001376847
4.5958314 0.0012219485
4.6654652 0.0010822267
4.735099 0.00095636791
4.8047328 0.00084305857
4.8743666 0.00074086625
4.9440004 0.00064845403
5.0136342 0.00056461714
5.083268 0.00048826778
5.1529019 0.00041852893
5.2225357 0.00035460172
5.2921695 0.00029583969
5.3618033 0.00024168819
5.4314371 0.00019170764
5.5010709 0.00014554589
5.5707047 0.00091174905
5.6403385 0.00084621235
5.7099723 0.00078190756
5.7796061 0.00071904708
5.8492399 0.00065785255
5.9188738 0.00059828706
5.9885076 0.00054023729
6.0581414 0.00048360764
6.1277752 0.0004287063
6.197409 0.00037653702
6.2670428 0.00032759219
6.3366766 0.00028228649
6.4063104 0.00024098101
6.4759442 0.00020396227
6.545578 0.00017092507
6.6152118 0.00014154144
6.6848456 0.00011570546
6.7544795 9.2985179e-05
6.8241133 7.2944454e-05
6.8937471 5.5239098e-05
6.9633809 3.984056e-05
7.0330147 2.6708641e-05
7.1026485 1.5662876e-05
7.1722823 6.1642866e-06
7.2419161 -2.3371676e-06
7.3115499 -1.0327242e-05
7.3811837 -1.8190713e-05
7.4508175 -2.6150351e-05
7.5204514 -3.514835e-05
7.5900852 -4.5761281e-05
7.659719 -5.7967789e-05
7.7293528 -7.1095137e-05
7.7989866 -8.4847573e-05
7.8686204 -9.963946e-05
7.9382542 -0.00011612947
8.007888 -0.00013539789
8.0775218 -0.00015791902
8.1471556 -0.00018357394
8.2167894 -0.00021256136
8.2864233 -0.00024518079
&
@target G0.S1
@type xy
0 0
0.096808576 2.1455414e-05
0.19361715 0.0001645764
0.29042573 0.00049705501
0.3872343 0.0010324443
0.48404288 0.0017506622
0.58085146 0.0026136919
0.67766003 0.0035763241
0.77446861 0.0045924116
0.87127719 0.0056187674
0.96808576 0.0066178725
1.0648943 0.0075581159
1.1617029 0.0084149789
1.2585115 0.0091707176
1.3553201 0.0098140693
1.4521286 0.0103386
1.5489372 0.010743447
1.6457458 0.011030647
1.7425544 0.011204507
1.8393629 0.011271685
1.9361715 0.011241087
2.0329801 0.011122862
2.1297887 0.010927998
2.2265973 0.010666955
2.3234058 0.010350247
2.4202144 0.0099878481
2.517023 0.0095888292
2.6138316 0.0091616175
2.7106401 0.0087141173
2.8074487 0.0082537563
2.9042573 0.0077869912
3.0010659 0.007319339
3.0978744 0.0068553957
3.194683 0.0063992312
3.2914916 0.0059537859
3.3883002 0.0055217767
3.4851087 0.0051057154
3.5819173 0.004706966
3.6787259 0.0043263874
3.7755345 0.003965596
3.872343 0.0037053566
3.9691516 0.0033818493
4.0659602 0.0030781618
4.1627688 0.0027949094
4.2595774 0.0025322017
4.3563859 0.0022892472
4.4531945 0.0020648101
4.5500031 0.0018574652
4.6468117 0.0016660372
4.7436202 0.0014900983
4.8404288 0.0013289315
4.9372374 0.001181865
5.034046 0.0010474968
5.1308545 0.00092482812
5.2276631 0.00081320934
5.3244717 0.00071224105
5.4212803 0.00062161092
5.5180888 0.00054126682
5.6148974 0.00047137994
5.711706 0.00041155337
5.8085146 0.00036056368
5.9053232 0.00031680505
6.0021317 0.00027877347
6.0989403 0.00024512389
6.1957489 0.0002153124
6.2925575 0.00018854464
6.389366 0.00016459508
6.4861746 0.0001426238
6.5829832 0.0001221315
6.6797918 0.00010347076
6.7766003 8.7450597e-05
6.8734089 7.3838515e-05
6.9702175 6.1980848e-05
7.0670261 5.0894441e-05
7.1638346 3.9990343e-05
7.2606432 2.9402363e-05
7.3574518 1.9150037e-05
7.4542604 9.0666854e-06
7.5510689 -1.056099e-06
7.6478775 -1.0494022e-05
7.7446861 0.0006537469
7.8414947 0.00064515623
7.9383033 0.00063500541
8.0351118 0.00061918063
8.1319204 0.00060040769
8.228729 0.00058424413
8.3255376 0.00057276078
8.4223461 0.00056426903
8.5191547 0.00055791184
8.6159633 0.00055600504
8.7127719 0.00056148514
8.8095804 0.0005752016
8.906389 0.00059488386
9.0031976 0.00061628731
9.1000062 0.00063247337
9.1968147 0.00064059297
9.2936233 0.00064297594
9.3904319 0.00064007492
9.4872405 0.00062899054
9.584049 0.00060764019
9.6808576 0.00057666424
9.7776662 0.0005370128
9.8744748 0.00048690688
9.9712834 0.00042592884
10.068092 0.00035544594
10.164901 0.00027598806
10.261709 0.00019079966
10.358518 0.00010449054
10.455326 2.1986485e-05
10.552135 -5.4034292e-05
10.648943 -0.00012184202
10.745752 -0.00017931505
10.842561 -0.00022515686
10.939369 -0.00025589456
11.036178 -0.0002716298
11.132986 -0.00027240338
11.229795 -0.00026024366
11.326603 -0.00023836073
11.423412 -0.00020739424
11.520221 -0.00017135256
&
@target G0.S2
@type xy
0 0
0.14309375 0.00013289522
0.2861875 0.00078117102
0.42928125 0.0019140064
0.572375 0.0033339999
0.71546875 0.0048456808
0.8585625 0.0062993001
1.0016563 0.0075957049
1.14475 0.0086800009
1.2878438 0.0095267048
1.4309375 0.010133727
1.5740313 0.010513465
1.717125 0.01068693
1.8602188 0.010682828
2.0033125 0.010531488
2.1464063 0.010259713
2.2895 0.009892826
2.4325938 0.0094550431
2.5756875 0.0089664068
2.7187813 0.0084454536
2.861875 0.0079059479
3.0049688 0.0073587551
3.1480625 0.00681546
3.2911563 0.0062847587
3.43425 0.005773523
3.5773438 0.0052841723
3.7204375 0.0048192307
3.8635313 0.0043804959
4.006625 0.0039694039
4.1497188 0.0035879854
4.2928125 0.0032368259
4.4359063 0.0029152047
4.579 0.0026203917
4.7220938 0.0023513999
4.8651875 0.0021067082
5.0082813 0.0018834463
5.151375 0.001681153
5.2944688 0.0014992659
5.4375625 0.0013364427
5.5806563 0.0011905896
5.72375 0.001067798
5.8668438 0.00095414658
6.0099375 0.00085267714
6.1530313 0.00075909226
6.296125 0.000673229
6.4392188 0.00059748956
6.5823125 0.00053190034
6.7254063 0.00047613396
6.8685 0.00042816005
7.0115938 0.00038518619
7.1546875 0.00034668567
7.2977813 0.00031093399
7.440875 0.00027671327
7.5839688 0.00024567251
7.7270625 0.00021922497
7.8701563 0.00019455002
8.01325 0.0001709195
8.1563438 0.00015133437
8.2994375 0.00013708742
8.4425313 0.00012586808
8.585625 0.00011907406
8.7287188 0.00011499594
8.8718125 0.00011209967
9.0149063 0.00011166094
9.158 0.00011550498
9.3010938 0.00012366049
9.4441875 0.00013221165
9.5872813 0.00013811284
9.730375 0.00013882088
9.8734688 0.00013723361
10.016563 0.00013482249
10.159656 0.00012982561
10.30275 0.00012329887
10.445844 0.00011743022
10.588938 0.00011039827
10.732031 0.00010204333
10.875125 9.0683959e-05
11.018219 7.6947387e-05
11.161313 6.1825165e-05
11.304406 4.5715604e-05
11.4475 0.00053963634
11.590594 0.0005013505
11.733688 0.0004651574
11.876781 0.00043779615
12.019875 0.00042056256
12.162969 0.0003978856
12.306063 0.0003613936
12.449156 0.00031997428
12.59225 0.00028406728
12.735344 0.00024575879
12.878438 0.00020674693
13.021531 0.00017466197
13.164625 0.00013859369
13.307719 9.7525726e-05
13.450813 5.3018468e-05
13.593906 3.3522368e-06
13.737 -5.8319701e-05
13.880094 -0.00012964544
14.023188 -0.00019489772
14.166281 -0.00024662022
14.309375 -0.00028128777
14.452469 -0.00029529437
14.595563 -0.0002911757
14.738656 -0.00027908643
14.88175 -0.00026690098
15.024844 -0.00025795715
15.167938 -0.00025245329
15.311031 -0.00025066158
15.454125 -0.00024182527
15.597219 -0.00022981299
15.740313 -0.00021631709
15.883406 -0.00020073394
16.0265 -0.00018162666
16.169594 -0.00015525917
16.312688 -0.00011442288
16.455781 -7.5103105e-05
16.598875 -4.2999186e-05
16.741969 -2.2928122e-05
16.885063 -1.221814e-05
17.028156 -7.6643863e-06
&
@target G0.S3
@type xy
0 0
0.069633809 1.0853605e-06
0.13926762 1.2431823e-05
0.20890143 5.1799745e-05
0.27853524 0.00014061273
0.34816904 0.00030069388
0.41780285 0.00055198288
0.48743666 0.00091085711
0.55707047 0.0013889886
0.62670428 0.0019926691
0.69633809 0.0027225587
0.7659719 0.0035737557
0.83560571 0.0045362627
0.90523951 0.0055955484
0.97487332 0.0067333715
1.0445071 0.0079286929
1.1141409 0.0091585996
1.1837748 0.010399259
1.2534086 0.011626839
1.3230424 0.012818295
1.3926762 0.013952048
1.46231 0.015008614
1.5319438 0.015971117
1.6015776 0.016825553
1.6712114 0.017560938
1.7408452 0.018169464
1.810479 0.018646378
1.8801128 0.018989835
1.9497466 0.019200723
2.0193805 0.019282367
2.0890143 0.019240307
2.1586481 0.019081793
2.2282819 0.018815507
2.2979157 0.018451262
2.3675495 0.01799963
2.4371833 0.017471742
2.5068171 0.016878865
2.5764509 0.01623233
2.6460847 0.015543106
2.7157185 0.014821749
2.7853524 0.013559707
2.8549862 0.012790344
2.92462 0.012017038
2.9942538 0.01124736
3.0638876 0.010487883
3.1335214 0.0097442566
3.2031552 0.0090213291
3.272789 0.0083229192
3.3424228 0.0076521109
3.4120566 0.0070113181
3.4816904 0.0064022815
3.5513243 0.0058260793
3.6209581 0.0052832448
3.6905919 0.0047739633
3.7602257 0.0042980606
3.8298595 0.0038550511
3.8994933 0.0034441058
3.9691271 0.0030641604
4.0387609 0.0027140208
4.1083947 0.0023924588
4.1780285 0.00209822
4.2476623 0.0018300051
4.3172961 0.0015865426
4.38693 0.0013666392
4.4565638 0.0011691951
4.5261976 0.00099303978
4.5958314 0.00083704521
4.6654652 0.00070001918
4.735099 0.00058077637
4.8047328 0.00047800346
4.8743666 0.00039028129
4.9440004 0.0003161324
5.0136342 0.00025406479
5.083268 0.00020261929
5.1529019 0.00016038446
5.2225357 0.00012603709
5.2921695 9.8353797e-05
5.3618033 7.6224605e-05
5.4314371 5.8681029e-05
5.5010709 4.4885667e-05
5.5707047 0.00010696373
5.6403385 9.1402302e-05
5.7099723 7.8125176e-05
5.7796061 6.6751072e-05
5.8492399 5.6971489e-05
5.9188738 4.8539263e-05
5.9885076 4.1259151e-05
6.0581414 3.4962572e-05
6.1277752 2.9520466e-05
6.197409 2.4817721e-05
6.2670428 2.0772901e-05
6.3366766 1.7306809e-05
6.4063104 1.4350701e-05
6.4759442 1.1840226e-05
6.545578 9.721572e-06
6.6152118 7.9458996e-06
6.6848456 6.465658e-06
6.7544795 5.2355202e-06
6.8241133 4.2147298e-06
6.8937471 3.3681068e-06
6.9633809 2.665625e-06
7.0330147 2.08337e-06
7.1026485 1.6000877e-06
7.1722823 1.2002363e-06
7.2419161 8.7377235e-07
7.3115499 6.1093955e-07
7.3811837 4.0316615e-07
7.4508175 2.4431025e-07
7.5204514 1.2895717e-07
7.5900852 5.2300285e-08
7.659719 1.0494476e-08
7.7293528 3.9252896e-10
7.7989866 1.9150811e-08
7.8686204 6.3938835e-08
7.9382542 1.3147389e-07
8.007888 2.1823142e-07
8.0775218 3.2095514e-07
8.1471556 4.363498e-07
8.2167894 5.6115516e-07
8.2864233 6.9159567e-07
&
@target G0.S4
@type xy
0 0
0.096808576 1.1918748e-05
0.19361715 8.767895e-05
0.29042573 0.00026963185
0.3872343 0.00057796901
0.48404288 0.0010143655
0.58085146 0.0015683736
0.67766003 0.0022218851
0.77446861 0.0029525163
0.87127719 0.0037360308
0.96808576 0.0045479652
1.0648943 0.0053651772
1.1617029 0.0061668335
1.2585115 0.0069345118
1.3553201 0.0076525213
1.4521286 0.0083082611
1.5489372 0.0088920846
1.6457458 0.009397109
1.7425544 0.0098192352
1.8393629 0.010156774
1.9361715 0.010410378
2.0329801 0.010582665
2.1297887 0.010677325
2.2265973 0.010698935
2.3234058 0.010653036
2.4202144 0.010545507
2.517023 0.010382563
2.6138316 0.010170641
2.7106401 0.0099161424
2.8074487 0.0096252207
2.9042573 0.0093041283
3.0010659 0.0089589186
3.0978744 0.0085949395
3.194683 0.0082170969
3.2914916 0.0078298174
3.3883002 0.00743766
3.4851087 0.0070445083
3.5819173 0.0066537718
3.6787259 0.0062683333
3.7755345 0.0058908035
3.872343 0.0054543634
3.9691516 0.0050975927
4.0659602 0.0047534788
4.1627688 0.0044230431
4.2595774 0.0041070809
4.3563859 0.0038059089
4.4531945 0.0035196399
4.5500031 0.0032483382
4.6468117 0.0029918714
4.7436202 0.0027500325
4.8404288 0.0025225952
4.9372374 0.0023090596
5.034046 0.0021089925
5.1308545 0.0019219762
5.2276631 0.0017475731
5.3244717 0.001585406
5.4212803 0.0014351132
5.5180888 0.0012961255
5.6148974 0.0011679292
5.711706 0.0010499958
5.8085146 0.00094184173
5.9053232 0.00084295486
6.0021317 0.00075295034
6.0989403 0.00067140223
6.1957489 0.00059788337
6.2925575 0.00053156054
6.389366 0.00047159662
6.4861746 0.00041731786
6.5829832 0.00036817293
6.6797918 0.00032381479
6.7766003 0.00028382519
6.8734089 0.00024784341
6.9702175 0.00021559124
7.0670261 0.00018681224
7.1638346 0.00016130208
7.2606432 0.00013872186
7.3574518 0.00011880151
7.4542604 0.00010131225
7.5510689 8.6010592e-05
7.6478775 7.2709408e-05
7.7446861 2.8821186e-05
7.8414947 2.4337988e-05
7.9383033 2.0547529e-05
8.0351118 1.7333787e-05
8.1319204 1.4616469e-05
8.228729 1.2351122e-05
8.3255376 1.2351122e-05
8.4223461 1.2351122e-05
8.5191547 1.2351122e-05
8.6159633 1.2351122e-05
8.7127719 1.2351122e-05
8.8095804 1.2351122e-05
8.906389 1.2351122e-05
9.0031976 1.2351122e-05
9.1000062 1.2351122e-05
9.1968147 1.2351122e-05
9.2936233 1.2351122e-05
9.3904319 1.2351122e-05
9.4872405 1.2351122e-05
9.584049 1.2351122e-05
9.6808576 1.2351122e-05
9.7776662 1.2351122e-05
9.8744748 1.2351122e-05
9.9712834 1.2351122e-05
10.068092 1.2351122e-05
10.164901 1.2351122e-05
10.261709 1.2351122e-05
10.358518 6.0104609e-07
10.455326 6.145187e-07
10.552135 6.339968e-07
10.648943 6.5335106e-07
10.745752 6.6794909e-07
10.842561 6.7936359e-07
10.939369 6.8676342e-07
11.036178 6.9147928e-07
11.132986 6.9283081e-07
11.229795 6.8772784e-07
11.326603 6.6960478e-07
11.423412 6.3960528e-07
11.520221 5.9903542e-07
&
@target G0.S5
@type xy
0 0
0.14309375 5.7704187e-05
0.2861875 0.00032136677
0.42928125 0.00080876276
0.572375 0.0014759347
0.71546875 0.0022575419
0.8585625 0.003091563
1.0016563 0.0039261396
1.14475 0.0047212606
1.2878438 0.0054479594
1.4309375 0.0060871166
1.5740313 0.0066278376
1.717125 0.0070652408
1.8602188 0.0073994878
2.0033125 0.007634192
2.1464063 0.0077754158
2.2895 0.0078312368
2.4325938 0.007810769
2.5756875 0.0077233874
2.7187813 0.0075787943
2.861875 0.0073861464
3.0049688 0.0071537903
3.1480625 0.0068901417
3.2911563 0.0066023488
3.43425 0.0062968064
3.5773438 0.0059798466
3.7204375 0.0056567249
3.8635313 0.0053317172
4.006625 0.0050082234
4.1497188 0.0046895102
4.2928125 0.0043781146
4.4359063 0.0040761704
4.579 0.0037856345
4.7220938 0.0035078072
4.8651875 0.0032432903
5.0082813 0.0029925355
5.151375 0.0027549548
5.2944688 0.0025301309
5.4375625 0.0023182835
5.5806563 0.0021195453
5.72375 0.0017872881
5.8668438 0.0016161852
6.0099375 0.0014576685
6.1530313 0.0013114354
6.296125 0.0011772587
6.4392188 0.0010549643
6.5823125 0.00094363116
6.7254063 0.00084230519
6.8685 0.00075033769
7.0115938 0.00066718392
7.1546875 0.00059229058
7.2977813 0.00052509891
7.440875 0.00046491268
7.5839688 0.0004111037
7.7270625 0.00036324143
7.8701563 0.00032060806
8.01325 0.00028258678
8.1563438 0.00024866592
8.2994375 0.00021857353
8.4425313 0.0001920317
8.585625 0.0001686029
8.7287188 0.00014780328
8.8718125 0.00012939434
9.0149063 0.00011302912
9.158 9.8411475e-05
9.3010938 8.5339561e-05
9.4441875 7.3674674e-05
9.5872813 6.3199841e-05
9.730375 5.3933406e-05
9.8734688 4.5814404e-05
10.016563 3.8681319e-05
10.159656 3.2432545e-05
10.30275 2.7011164e-05
10.445844 2.2381694e-05
10.588938 1.8463895e-05
10.732031 1.5189071e-05
10.875125 1.2464847e-05
11.018219 1.0200936e-05
11.161313 8.3085047e-06
11.304406 6.7398673e-06
11.4475 7.4054792e-07
11.590594 4.9741432e-07
11.733688 3.2472359e-07
11.876781 2.1278906e-07
12.019875 1.3547543e-07
12.162969 1.3547543e-07
12.306063 1.3547543e-07
12.449156 1.3547543e-07
12.59225 1.3547543e-07
12.735344 1.3547543e-07
12.878438 1.3547543e-07
13.021531 1.3547543e-07
13.164625 1.3547543e-07
13.307719 1.3547543e-07
13.450813 1.3547543e-07
13.593906 1.3547543e-07
13.737 1.3547543e-07
13.880094 1.3547543e-07
14.023188 1.3547543e-07
14.166281 1.3547543e-07
14.309375 1.3547543e-07
14.452469 1.3547543e-07
14.595563 1.3547543e-07
14.738656 1.3547543e-07
14.88175 1.3547543e-07
15.024844 1.3547543e-07
15.167938 1.3547543e-07
15.311031 1.4101427e-08
15.454125 3.6370572e-08
15.597219 6.4372056e-08
15.740313 9.5822324e-08
15.883406 9.5822324e-08
16.0265 9.5822324e-08
16.169594 9.5822324e-08
16.312688 9.5822324e-08
16.455781 9.5822324e-08
16.598875 9.5822324e-08
16.741969 9.5822324e-08
16.885063 9.5822324e-08
17.028156 9.5822324e-08
&


==> anc/dip_dip_sqC.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:53:41 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 2.1, 0.021
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.83
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 1.0921493e-06
0.13926762 1.239735e-05
0.20890143 5.0996902e-05
0.27853524 0.00013774592
0.34816904 0.00029296664
0.41780285 0.00053451469
0.48743666 0.00087586156
0.55707047 0.0013255775
0.62670428 0.0018862757
0.69633809 0.0025549356
0.7659719 0.0033233598
0.83560571 0.0041782294
0.90523951 0.005102559
0.97487332 0.0060764139
1.0445071 0.0070781896
1.1141409 0.0080850932
1.1837748 0.0090752176
1.2534086 0.010026975
1.3230424 0.010920984
1.3926762 0.011740304
1.46231 0.012470355
1.5319438 0.013099919
1.6015776 0.013620931
1.6712114 0.014028209
1.7408452 0.014319475
1.810479 0.014495402
1.8801128 0.014559071
1.9497466 0.014515608
2.0193805 0.014371808
2.0890143 0.014135725
2.1586481 0.013816908
2.2282819 0.013425409
2.2979157 0.012971754
2.3675495 0.01246654
2.4371833 0.011920331
2.5068171 0.011343028
2.5764509 0.010744109
2.6460847 0.010132417
2.7157185 0.0095158275
2.7853524 0.0089457866
2.8549862 0.0083390798
2.92462 0.0077455685
2.9942538 0.0071695855
3.0638876 0.0066147349
3.1335214 0.0060838325
3.2031552 0.0055788542
3.272789 0.0051013119
3.3424228 0.004652194
3.4120566 0.0042318817
3.4816904 0.0038401958
3.5513243 0.0034766061
3.6209581 0.0031403342
3.6905919 0.0028302264
3.7602257 0.0025450665
3.8298595 0.0022834383
3.8994933 0.0020439709
3.9691271 0.0018253551
4.0387609 0.0016262925
4.1083947 0.0014455081
4.1780285 0.0012818305
4.2476623 0.0011342051
4.3172961 0.0010016747
4.38693 0.00088332549
4.4565638 0.00077826745
4.5261976 0.00068570188
4.5958314 0.00060490059
4.6654652 0.00053509122
4.735099 0.00047551093
4.8047328 0.00042538942
4.8743666 0.00038387306
4.9440004 0.00035013858
5.0136342 0.00032331165
5.083268 0.00030253836
5.1529019 0.00028720389
5.2225357 0.00027655984
5.2921695 0.00026989953
5.3618033 0.00026660247
5.4314371 0.00026598315
5.5010709 0.00026747374
5.5707047 0.00049852832
5.6403385 0.00048408057
5.7099723 0.00046789482
5.7796061 0.0004494725
5.8492399 0.00042862855
5.9188738 0.00040456941
5.9885076 0.00037676159
6.0581414 0.00034465404
6.1277752 0.00030825825
6.197409 0.00026753081
6.2670428 0.00022248724
6.3366766 0.00017322811
6.4063104 0.00012046858
6.4759442 6.5822233e-05
6.545578 1.0829619e-05
6.6152118 -4.2898726e-05
6.6848456 -9.4112137e-05
6.7544795 -0.00014191462
6.8241133 -0.00018575585
6.8937471 -0.0002241643
6.9633809 -0.00025601274
7.0330147 -0.00028049876
7.1026485 -0.00029759903
7.1722823 -0.00030810319
7.2419161 -0.00031284147
7.3115499 -0.00031248024
7.3811837 -0.00030767649
7.4508175 -0.00029889134
7.5204514 -0.00028678055
7.5900852 -0.00027202888
7.659719 -0.00025563889
7.7293528 -0.00023889652
7.7989866 -0.00022296203
7.8686204 -0.00020892545
7.9382542 -0.00019755167
8.007888 -0.00018961929
8.0775218 -0.00018576532
8.1471556 -0.00018687464
8.2167894 -0.00019353582
8.2864233 -0.00020592662
&
@target G0.S1
@type xy
0 0
0.096808576 2.1413747e-05
0.19361715 0.00016348474
0.29042573 0.00049115084
0.3872343 0.001013911
0.48404288 0.0017073164
0.58085146 0.0025298628
0.67766003 0.0034337075
0.77446861 0.0043717991
0.87127719 0.0053012299
0.96808576 0.0061861267
1.0648943 0.0069974867
1.1617029 0.0077142455
1.2585115 0.0083226135
1.3553201 0.0088156943
1.4521286 0.009191392
1.5489372 0.0094523141
1.6457458 0.0096037383
1.7425544 0.0096528735
1.8393629 0.0096083104
1.9361715 0.0094803911
2.0329801 0.0092806327
2.1297887 0.0090201607
2.2265973 0.008709138
2.3234058 0.0083576138
2.4202144 0.0079749564
2.517023 0.0075693876
2.6138316 0.0071486754
2.7106401 0.006719991
2.8074487 0.0062899559
2.9042573 0.0058636945
3.0010659 0.0054455011
3.0978744 0.0050390057
3.194683 0.0046476087
3.2914916 0.0042732609
3.3883002 0.0039177059
3.4851087 0.0035824317
3.5819173 0.0032679877
3.6787259 0.0029741779
3.7755345 0.0027010564
3.872343 0.0025594076
3.9691516 0.0023263218
4.0659602 0.0021122223
4.1627688 0.0019162344
4.2595774 0.0017367355
4.3563859 0.001571836
4.4531945 0.0014210423
4.5500031 0.0012836508
4.6468117 0.0011585789
4.7436202 0.0010441198
4.8404288 0.00093941525
4.9372374 0.00084440545
5.034046 0.00075825334
5.1308545 0.00067992428
5.2276631 0.00060951911
5.3244717 0.00054699164
5.4212803 0.00049137847
5.5180888 0.00044178745
5.6148974 0.00039766803
5.711706 0.00035851776
5.8085146 0.00032367964
5.9053232 0.00029271429
6.0021317 0.000265686
6.0989403 0.00024201441
6.1957489 0.00022065385
6.2925575 0.00020098456
6.389366 0.00018253115
6.4861746 0.00016507817
6.5829832 0.00014796278
6.6797918 0.00013060681
6.7766003 0.00011282116
6.8734089 9.4178005e-05
6.9702175 7.4348053e-05
7.0670261 5.3946244e-05
7.1638346 3.4541098e-05
7.2606432 1.6886364e-05
7.3574518 1.9965596e-06
7.4542604 -9.7853708e-06
7.5510689 -1.8714384e-05
7.6478775 -2.5133086e-05
7.7446861 0.00040121289
7.8414947 0.0004030683
7.9383033 0.00040528861
8.0351118 0.00040748533
8.1319204 0.00040834619
8.228729 0.00040212729
8.3255376 0.00038653086
8.4223461 0.00036446273
8.5191547 0.00033656738
8.6159633 0.00030166804
8.7127719 0.00026441592
8.8095804 0.00023029468
8.906389 0.00019919926
9.0031976 0.00017595751
9.1000062 0.00016208597
9.1968147 0.00015741287
9.2936233 0.00015947526
9.3904319 0.00016431432
9.4872405 0.00016835774
9.584049 0.00017220692
9.6808576 0.00017878543
9.7776662 0.00019226289
9.8744748 0.00021218948
9.9712834 0.00023986394
10.068092 0.00027711855
10.164901 0.00032390504
10.261709 0.00037683268
10.358518 0.00043509284
10.455326 0.00049427981
10.552135 0.0005492193
10.648943 0.00059385225
10.745752 0.00062715005
10.842561 0.00064671288
10.939369 0.00065372274
11.036178 0.0006538546
11.132986 0.00065130478
11.229795 0.00064543155
11.326603 0.00063402711
11.423412 0.00061695839
11.520221 0.0005963101
&
@target G0.S2
@type xy
0 0
0.14309375 0.00013222022
0.2861875 0.00077223768
0.42928125 0.0018778314
0.572375 0.0032445957
0.71546875 0.0046754975
0.8585625 0.0060236417
1.0016563 0.0071958883
1.14475 0.008144455
1.2878438 0.008851709
1.4309375 0.0093222893
1.5740313 0.0095746105
1.717125 0.0096337964
1.8602188 0.0095299618
2.0033125 0.0092956342
2.1464063 0.0089590255
2.2895 0.0085461844
2.4325938 0.0080815931
2.5756875 0.0075832109
2.7187813 0.0070674661
2.861875 0.0065475304
3.0049688 0.0060329347
3.1480625 0.0055319317
3.2911563 0.0050502267
3.43425 0.0045912655
3.5773438 0.0041586577
3.7204375 0.0037548074
3.8635313 0.0033798346
4.006625 0.0030328102
4.1497188 0.0027123508
4.2928125 0.0024180984
4.4359063 0.0021506952
4.579 0.0019096113
4.7220938 0.0016947695
4.8651875 0.0015041662
5.0082813 0.0013342153
5.151375 0.0011838656
5.2944688 0.0010504829
5.4375625 0.00093141174
5.5806563 0.00082512289
5.72375 0.00084969516
5.8668438 0.00076749562
6.0099375 0.00069107817
6.1530313 0.00062268253
6.296125 0.00056132833
6.4392188 0.00050866305
6.5823125 0.00046427933
6.7254063 0.00042615785
6.8685 0.00039084631
7.0115938 0.00035644988
7.1546875 0.00032152316
7.2977813 0.00028343796
7.440875 0.00024287932
7.5839688 0.00020197407
7.7270625 0.00016276791
7.8701563 0.0001296733
8.01325 0.00010419387
8.1563438 8.6123959e-05
8.2994375 7.1959038e-05
8.4425313 5.9074303e-05
8.585625 4.5689712e-05
8.7287188 3.2632594e-05
8.8718125 2.2506428e-05
9.0149063 1.5570276e-05
9.158 1.0843943e-05
9.3010938 1.0133398e-05
9.4441875 1.1835173e-05
9.5872813 1.7412792e-05
9.730375 2.4828385e-05
9.8734688 3.2377332e-05
10.016563 3.7074301e-05
10.159656 3.4798564e-05
10.30275 2.686716e-05
10.445844 1.5666541e-05
10.588938 2.0805217e-06
10.732031 -1.2826979e-05
10.875125 -2.7714718e-05
11.018219 -3.9873487e-05
11.161313 -5.0475661e-05
11.304406 -6.146075e-05
11.4475 2.2828338e-05
11.590594 3.8169303e-05
11.733688 6.6248003e-05
11.876781 0.00010411039
12.019875 0.00014548405
12.162969 0.00019978902
12.306063 0.00025869208
12.449156 0.0003123722
12.59225 0.00034666624
12.735344 0.00035724923
12.878438 0.00035202977
13.021531 0.00033383505
13.164625 0.00028561791
13.307719 0.00022006569
13.450813 0.00015460199
13.593906 0.00010031208
13.737 4.8135639e-05
13.880094 -5.3614951e-06
14.023188 -6.3864683e-05
14.166281 -0.00011271582
14.309375 -0.00015030437
14.452469 -0.00017704497
14.595563 -0.0001916439
14.738656 -0.00020439523
14.88175 -0.00022111758
15.024844 -0.00024256975
15.167938 -0.00025339534
15.311031 -0.00024016138
15.454125 -0.00019933067
15.597219 -0.00014395509
15.740313 -9.3398911e-05
15.883406 -5.1012006e-05
16.0265 -1.8693659e-05
16.169594 2.9650311e-06
16.312688 1.6781179e-06
16.455781 -1.3756905e-05
16.598875 -3.7146786e-05
16.741969 -7.3064602e-05
16.885063 -0.00010695758
17.028156 -0.00013060303
&
@target G0.S3
@type xy
0 0
0.069633809 1.0844165e-06
0.13926762 1.2395075e-05
0.20890143 5.1485179e-05
0.27853524 0.000139194
0.34816904 0.00029621157
0.41780285 0.00054069996
0.48743666 0.00088661005
0.55707047 0.001342624
0.62670428 0.0019116428
0.69633809 0.0025907535
0.7659719 0.0033715528
0.83560571 0.0042408676
0.90523951 0.0051815641
0.97487332 0.0061735796
1.0445071 0.0071949914
1.1141409 0.008223044
1.1837748 0.0092351394
1.2534086 0.010209729
1.3230424 0.011127024
1.3926762 0.011969553
1.46231 0.012722613
1.5319438 0.013374588
1.6015776 0.013917006
1.6712114 0.014344503
1.7408452 0.014654751
1.810479 0.014848182
1.8801128 0.014927695
1.9497466 0.01489834
2.0193805 0.014766944
2.0890143 0.014541797
2.1586481 0.014232171
2.2282819 0.013848021
2.2979157 0.013399696
2.3675495 0.012897626
2.4371833 0.012352139
2.5068171 0.011773165
2.5764509 0.01117018
2.6460847 0.010551942
2.7157185 0.0099264793
2.7853524 0.0090083351
2.8549862 0.0083877124
2.92462 0.0077794459
2.9942538 0.0071881578
3.0638876 0.0066175943
3.1335214 0.0060707201
3.2031552 0.0055498304
3.272789 0.0050564731
3.3424228 0.00459165
3.4120566 0.0041558864
3.4816904 0.003749267
3.5513243 0.0033714726
3.6209581 0.0030218693
3.6905919 0.0026996228
3.7602257 0.0024037152
3.8298595 0.0021329844
3.8994933 0.0018861278
3.9691271 0.0016617636
4.0387609 0.0014584843
4.1083947 0.001274905
4.1780285 0.0011096712
4.2476623 0.00096145458
4.3172961 0.00082898449
4.38693 0.00071107242
4.4565638 0.00060661704
4.5261976 0.00051454281
4.5958314 0.00043384646
4.6654652 0.00036355675
4.735099 0.00030276389
4.8047328 0.00025056603
4.8743666 0.00020607527
4.9440004 0.00016843226
5.0136342 0.0001368177
5.083268 0.00011046472
5.1529019 8.8658237e-05
5.2225357 7.0745144e-05
5.2921695 5.6132624e-05
5.3618033 4.4289018e-05
5.4314371 3.4751922e-05
5.5010709 2.7121819e-05
5.5707047 7.1076981e-05
5.6403385 6.1555568e-05
5.7099723 5.3329204e-05
5.7796061 4.61924e-05
5.8492399 3.9976285e-05
5.9188738 3.4544961e-05
5.9885076 2.9790308e-05
6.0581414 2.5618331e-05
6.1277752 2.1957415e-05
6.197409 1.8743109e-05
6.2670428 1.5931721e-05
6.3366766 1.3480142e-05
6.4063104 1.1351248e-05
6.4759442 9.5096727e-06
6.545578 7.9262801e-06
6.6152118 6.5741939e-06
6.6848456 5.42602e-06
6.7544795 4.4543554e-06
6.8241133 3.6336363e-06
6.8937471 2.941093e-06
6.9633809 2.3566822e-06
7.0330147 1.8642152e-06
7.1026485 1.4487549e-06
7.1722823 1.0994271e-06
7.2419161 8.095946e-07
7.3115499 5.7249458e-07
7.3811837 3.8205244e-07
7.4508175 2.3410708e-07
7.5204514 1.2494833e-07
7.5900852 5.1239155e-08
7.659719 1.0396682e-08
7.7293528 3.9325469e-10
7.7989866 1.9404697e-08
7.8686204 6.5529984e-08
7.9382542 1.3629729e-07
8.007888 2.2884416e-07
8.0775218 3.4044583e-07
8.1471556 4.6819119e-07
8.2167894 6.0905372e-07
8.2864233 7.5924939e-07
&
@target G0.S4
@type xy
0 0
0.096808576 1.1884224e-05
0.19361715 8.6980192e-05
0.29042573 0.00026579258
0.3872343 0.00056565308
0.48404288 0.00098501755
0.58085146 0.0015104154
0.67766003 0.0021213011
0.77446861 0.0027936648
0.87127719 0.0035025518
0.96808576 0.004223702
1.0648943 0.0049350001
1.1617029 0.0056173184
1.2585115 0.0062545172
1.3553201 0.0068336165
1.4521286 0.0073449652
1.5489372 0.0077819709
1.6457458 0.0081407879
1.7425544 0.0084201812
1.8393629 0.0086210772
1.9361715 0.0087463733
2.0329801 0.0088005161
2.1297887 0.0087887163
2.2265973 0.0087167469
2.3234058 0.0085909464
2.4202144 0.0084177116
2.517023 0.0082034734
2.6138316 0.0079545882
2.7106401 0.0076771505
2.8074487 0.0073768408
2.9042573 0.0070591709
3.0010659 0.0067292733
3.0978744 0.0063915798
3.194683 0.0060500304
3.2914916 0.0057080558
3.3883002 0.0053689928
3.4851087 0.0050355802
3.5819173 0.0047101062
3.6787259 0.0043944086
3.7755345 0.0040900457
3.872343 0.0037607566
3.9691516 0.0034822447
4.0659602 0.0032173877
4.1627688 0.0029665199
4.2595774 0.0027298032
4.3563859 0.0025071009
4.4531945 0.0022981446
4.5500031 0.0021026277
4.6468117 0.0019201233
4.7436202 0.0017501694
4.8404288 0.0015922938
4.9372374 0.001445888
5.034046 0.0013103881
5.1308545 0.0011852505
5.2276631 0.001069932
5.3244717 0.00096393696
5.4212803 0.00086679347
5.5180888 0.00077793644
5.6148974 0.00069684549
5.711706 0.00062300924
5.8085146 0.00055595884
5.9053232 0.00049522654
6.0021317 0.0004404165
6.0989403 0.00039113212
6.1957489 0.00034698951
6.2925575 0.00030743508
6.389366 0.00027193358
6.4861746 0.00024004195
6.5829832 0.00021138923
6.6797918 0.0001857095
6.7766003 0.00016271318
6.8734089 0.00014214726
6.9702175 0.00012380596
7.0670261 0.00010750264
7.1638346 9.3083615e-05
7.2606432 8.0341918e-05
7.3574518 6.9109171e-05
7.4542604 5.9242661e-05
7.5510689 5.0599047e-05
7.6478775 4.3066001e-05
7.7446861 2.2421019e-05
7.8414947 1.9106547e-05
7.9383033 1.6275556e-05
8.0351118 1.3852093e-05
8.1319204 1.1783294e-05
8.228729 1.0041227e-05
8.3255376 8.5746974e-06
8.4223461 7.341304e-06
8.5191547 6.2989941e-06
8.6159633 5.3983682e-06
8.7127719 4.6239333e-06
8.8095804 3.9590327e-06
8.906389 3.3768692e-06
9.0031976 2.8571047e-06
9.1000062 2.3911657e-06
9.1968147 1.9811424e-06
9.2936233 1.6322409e-06
9.3904319 1.3438701e-06
9.4872405 1.1126303e-06
9.584049 9.3559314e-07
9.6808576 8.0359592e-07
9.7776662 7.08259e-07
9.8744748 6.3913386e-07
9.9712834 5.894709e-07
10.068092 5.5909537e-07
10.164901 5.4756858e-07
10.261709 5.4599118e-07
10.358518 5.5073101e-07
10.455326 5.6197966e-07
10.552135 5.7840001e-07
10.648943 5.9458348e-07
10.745752 6.0650447e-07
10.842561 6.1556387e-07
10.939369 6.210368e-07
11.036178 6.2408634e-07
11.132986 6.241469e-07
11.229795 6.1859991e-07
11.326603 6.0187644e-07
11.423412 5.7497894e-07
11.520221 5.3903987e-07
&
@target G0.S5
@type xy
0 0
0.14309375 5.7332711e-05
0.2861875 0.00031632707
0.42928125 0.00078785647
0.572375 0.0014221672
0.71546875 0.0021511259
0.8585625 0.0029127414
1.0016563 0.0036573157
1.14475 0.0043483554
1.2878438 0.0049611303
1.4309375 0.0054809382
1.5740313 0.0059010957
1.717125 0.00622057
1.8602188 0.0064427965
2.0033125 0.0065740748
2.1464063 0.0066225511
2.2895 0.0065977219
2.4325938 0.0065095575
2.5756875 0.0063678397
2.7187813 0.0061821943
2.861875 0.0059614262
3.0049688 0.0057133596
3.1480625 0.005445506
3.2911563 0.0051641216
3.43425 0.0048746239
3.5773438 0.0045821043
3.7204375 0.0042906544
3.8635313 0.0040035008
4.006625 0.0037231078
4.1497188 0.003451691
4.2928125 0.0031908646
4.4359063 0.0029418715
4.579 0.0027057468
4.7220938 0.0024830427
4.8651875 0.0022738426
5.0082813 0.0020780966
5.151375 0.0018951312
5.2944688 0.0017243762
5.4375625 0.0015656283
5.5806563 0.0014186205
5.72375 0.001205057
5.8668438 0.0010821564
6.0099375 0.00096957444
6.1530313 0.00086681677
6.296125 0.00077345598
6.4392188 0.00068910136
6.5823125 0.00061297027
6.7254063 0.00054428193
6.8685 0.00048245092
7.0115938 0.00042697247
7.1546875 0.00037735671
7.2977813 0.00033312689
7.440875 0.00029374852
7.5839688 0.00025874693
7.7270625 0.00022776468
7.8701563 0.00020031106
8.01325 0.00017596774
8.1563438 0.00015437909
8.2994375 0.00013532306
8.4425313 0.00011858247
8.585625 0.00010386882
8.7287188 9.0879256e-05
8.8718125 7.9438549e-05
9.0149063 6.9325746e-05
9.158 6.0353406e-05
9.3010938 5.2383477e-05
9.4441875 4.5310073e-05
9.5872813 3.8997394e-05
9.730375 3.3431133e-05
9.8734688 2.856068e-05
10.016563 2.4284892e-05
10.159656 2.0535864e-05
10.30275 1.7272358e-05
10.445844 1.4467637e-05
10.588938 1.2073568e-05
10.732031 1.0051257e-05
10.875125 8.3502179e-06
11.018219 6.9206425e-06
11.161313 5.7119171e-06
11.304406 4.696868e-06
11.4475 6.7711913e-07
11.590594 4.6076072e-07
11.733688 3.0447274e-07
11.876781 2.0159065e-07
12.019875 1.2956227e-07
12.162969 7.2429666e-08
12.306063 3.2058918e-08
12.449156 8.4863061e-09
12.59225 5.7926974e-11
12.735344 4.9640695e-09
12.878438 1.8540676e-08
13.021531 3.3813637e-08
13.164625 4.4890413e-08
13.307719 5.0485003e-08
13.450813 4.5104416e-08
13.593906 3.0405564e-08
13.737 1.4272792e-08
13.880094 3.8694628e-09
14.023188 3.4643255e-12
14.166281 3.9694539e-09
14.309375 1.2907126e-08
14.452469 1.9175598e-08
14.595563 1.9735903e-08
14.738656 1.4793214e-08
14.88175 7.7560466e-09
15.024844 1.1077573e-09
15.167938 1.6290838e-09
15.311031 1.4382763e-08
15.454125 3.756322e-08
15.597219 6.7246571e-08
15.740313 1.0117372e-07
15.883406 1.3515383e-07
16.0265 1.6849038e-07
16.169594 2.034949e-07
16.312688 2.3621929e-07
16.455781 2.6454663e-07
16.598875 2.7978324e-07
16.741969 2.9311624e-07
16.885063 3.135848e-07
17.028156 3.3818632e-07
&


==> anc/dipdipDratio.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 01:11:14 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0.95, 3.4, 1.81
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 1
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label "JIMWLK/GA"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.2
@    yaxis  tick minor ticks 1
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.82, 0.85
@    legend box color 1
@    legend box pattern 0
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakDratio000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakDratio000200.dat"
@    s1 legend  "\xD\0Y=0.51"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 15
@    s2 symbol pattern 1
@    s2 symbol fill color 15
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 15
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 15
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakDratio000400.dat"
@    s2 legend  "\xD\0Y=1.03"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 4
@    s3 symbol pattern 1
@    s3 symbol fill color 4
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 3.0
@    s3 line color 4
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 4
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdifffactbreakDratio000600.dat"
@    s3 legend  "\xD\0Y=1.55"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 11
@    s4 symbol pattern 1
@    s4 symbol fill color 11
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 1
@    s4 line linewidth 3.0
@    s4 line color 11
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 11
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdifffactbreakDratio000800.dat"
@    s4 legend  "\xD\0Y=2.07"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 6
@    s5 symbol pattern 1
@    s5 symbol fill color 6
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 1
@    s5 line linewidth 3.0
@    s5 line color 6
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 6
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdifffactbreakDratio001000.dat"
@    s5 legend  "\xD\0Y=2.59"
@    s6 hidden false
@    s6 type xy
@    s6 symbol 0
@    s6 symbol size 1.000000
@    s6 symbol color 1
@    s6 symbol pattern 1
@    s6 symbol fill color 1
@    s6 symbol fill pattern 0
@    s6 symbol linewidth 1.0
@    s6 symbol linestyle 1
@    s6 symbol char 65
@    s6 symbol char font 0
@    s6 symbol skip 0
@    s6 line type 1
@    s6 line linestyle 3
@    s6 line linewidth 3.0
@    s6 line color 1
@    s6 line pattern 1
@    s6 baseline type 0
@    s6 baseline off
@    s6 dropline off
@    s6 fill type 0
@    s6 fill rule 0
@    s6 fill color 1
@    s6 fill pattern 1
@    s6 avalue off
@    s6 avalue type 2
@    s6 avalue char size 1.000000
@    s6 avalue font 0
@    s6 avalue color 1
@    s6 avalue rot 0
@    s6 avalue format general
@    s6 avalue prec 3
@    s6 avalue prepend ""
@    s6 avalue append ""
@    s6 avalue offset 0.000000 , 0.000000
@    s6 errorbar on
@    s6 errorbar place both
@    s6 errorbar color 1
@    s6 errorbar pattern 1
@    s6 errorbar size 1.000000
@    s6 errorbar linewidth 1.0
@    s6 errorbar linestyle 1
@    s6 errorbar riser linewidth 1.0
@    s6 errorbar riser linestyle 1
@    s6 errorbar riser clip off
@    s6 errorbar riser clip length 0.100000
@    s6 comment "scdifffactbreakDratio001200.dat"
@    s6 legend  "\xD\0Y=3.11"
@    s7 hidden false
@    s7 type xy
@    s7 symbol 0
@    s7 symbol size 1.000000
@    s7 symbol color 2
@    s7 symbol pattern 1
@    s7 symbol fill color 2
@    s7 symbol fill pattern 0
@    s7 symbol linewidth 1.0
@    s7 symbol linestyle 1
@    s7 symbol char 65
@    s7 symbol char font 0
@    s7 symbol skip 0
@    s7 line type 1
@    s7 line linestyle 3
@    s7 line linewidth 3.0
@    s7 line color 2
@    s7 line pattern 1
@    s7 baseline type 0
@    s7 baseline off
@    s7 dropline off
@    s7 fill type 0
@    s7 fill rule 0
@    s7 fill color 1
@    s7 fill pattern 1
@    s7 avalue off
@    s7 avalue type 2
@    s7 avalue char size 1.000000
@    s7 avalue font 0
@    s7 avalue color 1
@    s7 avalue rot 0
@    s7 avalue format general
@    s7 avalue prec 3
@    s7 avalue prepend ""
@    s7 avalue append ""
@    s7 avalue offset 0.000000 , 0.000000
@    s7 errorbar on
@    s7 errorbar place both
@    s7 errorbar color 2
@    s7 errorbar pattern 1
@    s7 errorbar size 1.000000
@    s7 errorbar linewidth 1.0
@    s7 errorbar linestyle 1
@    s7 errorbar riser linewidth 1.0
@    s7 errorbar riser linestyle 1
@    s7 errorbar riser clip off
@    s7 errorbar riser clip length 0.100000
@    s7 comment "scdifffactbreakDratio001400.dat"
@    s7 legend  "\xD\0Y=3.63"
@    s8 hidden false
@    s8 type xy
@    s8 symbol 0
@    s8 symbol size 1.000000
@    s8 symbol color 15
@    s8 symbol pattern 1
@    s8 symbol fill color 15
@    s8 symbol fill pattern 0
@    s8 symbol linewidth 1.0
@    s8 symbol linestyle 1
@    s8 symbol char 65
@    s8 symbol char font 0
@    s8 symbol skip 0
@    s8 line type 1
@    s8 line linestyle 3
@    s8 line linewidth 3.0
@    s8 line color 15
@    s8 line pattern 1
@    s8 baseline type 0
@    s8 baseline off
@    s8 dropline off
@    s8 fill type 0
@    s8 fill rule 0
@    s8 fill color 1
@    s8 fill pattern 1
@    s8 avalue off
@    s8 avalue type 2
@    s8 avalue char size 1.000000
@    s8 avalue font 0
@    s8 avalue color 1
@    s8 avalue rot 0
@    s8 avalue format general
@    s8 avalue prec 3
@    s8 avalue prepend ""
@    s8 avalue append ""
@    s8 avalue offset 0.000000 , 0.000000
@    s8 errorbar on
@    s8 errorbar place both
@    s8 errorbar color 15
@    s8 errorbar pattern 1
@    s8 errorbar size 1.000000
@    s8 errorbar linewidth 1.0
@    s8 errorbar linestyle 1
@    s8 errorbar riser linewidth 1.0
@    s8 errorbar riser linestyle 1
@    s8 errorbar riser clip off
@    s8 errorbar riser clip length 0.100000
@    s8 comment "scdifffactbreakDratio001600.dat"
@    s8 legend  "\xD\0Y=4.15"
@    s9 hidden false
@    s9 type xy
@    s9 symbol 0
@    s9 symbol size 1.000000
@    s9 symbol color 4
@    s9 symbol pattern 1
@    s9 symbol fill color 4
@    s9 symbol fill pattern 0
@    s9 symbol linewidth 1.0
@    s9 symbol linestyle 1
@    s9 symbol char 65
@    s9 symbol char font 0
@    s9 symbol skip 0
@    s9 line type 1
@    s9 line linestyle 3
@    s9 line linewidth 3.0
@    s9 line color 4
@    s9 line pattern 1
@    s9 baseline type 0
@    s9 baseline off
@    s9 dropline off
@    s9 fill type 0
@    s9 fill rule 0
@    s9 fill color 1
@    s9 fill pattern 1
@    s9 avalue off
@    s9 avalue type 2
@    s9 avalue char size 1.000000
@    s9 avalue font 0
@    s9 avalue color 1
@    s9 avalue rot 0
@    s9 avalue format general
@    s9 avalue prec 3
@    s9 avalue prepend ""
@    s9 avalue append ""
@    s9 avalue offset 0.000000 , 0.000000
@    s9 errorbar on
@    s9 errorbar place both
@    s9 errorbar color 4
@    s9 errorbar pattern 1
@    s9 errorbar size 1.000000
@    s9 errorbar linewidth 1.0
@    s9 errorbar linestyle 1
@    s9 errorbar riser linewidth 1.0
@    s9 errorbar riser linestyle 1
@    s9 errorbar riser clip off
@    s9 errorbar riser clip length 0.100000
@    s9 comment "scdifffactbreakDratio001800.dat"
@    s9 legend  "\xD\0Y=4.66"
@    s10 hidden false
@    s10 type xy
@    s10 symbol 0
@    s10 symbol size 1.000000
@    s10 symbol color 11
@    s10 symbol pattern 1
@    s10 symbol fill color 11
@    s10 symbol fill pattern 0
@    s10 symbol linewidth 1.0
@    s10 symbol linestyle 1
@    s10 symbol char 65
@    s10 symbol char font 0
@    s10 symbol skip 0
@    s10 line type 1
@    s10 line linestyle 3
@    s10 line linewidth 3.0
@    s10 line color 11
@    s10 line pattern 1
@    s10 baseline type 0
@    s10 baseline off
@    s10 dropline off
@    s10 fill type 0
@    s10 fill rule 0
@    s10 fill color 1
@    s10 fill pattern 1
@    s10 avalue off
@    s10 avalue type 2
@    s10 avalue char size 1.000000
@    s10 avalue font 0
@    s10 avalue color 1
@    s10 avalue rot 0
@    s10 avalue format general
@    s10 avalue prec 3
@    s10 avalue prepend ""
@    s10 avalue append ""
@    s10 avalue offset 0.000000 , 0.000000
@    s10 errorbar on
@    s10 errorbar place both
@    s10 errorbar color 11
@    s10 errorbar pattern 1
@    s10 errorbar size 1.000000
@    s10 errorbar linewidth 1.0
@    s10 errorbar linestyle 1
@    s10 errorbar riser linewidth 1.0
@    s10 errorbar riser linestyle 1
@    s10 errorbar riser clip off
@    s10 errorbar riser clip length 0.100000
@    s10 comment "scdifffactbreakDratio002000.dat"
@    s10 legend  "\xD\0Y=5.19"
@target G0.S0
@type xy
0.069633809 0.9742883
0.13926762 1.000268
0.20890143 0.99680991
0.27853524 0.99588808
0.34816904 0.99564819
0.41780285 0.99551557
0.48743666 0.99520685
0.55707047 0.99498414
0.62670428 0.99479161
0.69633809 0.99459129
0.7659719 0.99445957
0.83560571 0.99433091
0.90523951 0.99422758
0.97487332 0.99414468
1.0445071 0.99407814
1.1141409 0.9940224
1.1837748 0.99399542
1.2534086 0.99398129
1.3230424 0.99398765
1.3926762 0.99401307
1.46231 0.99405597
1.5319438 0.9941159
1.6015776 0.99419258
1.6712114 0.99428464
1.7408452 0.99439132
1.810479 0.99451127
1.8801128 0.99464597
1.9497466 0.99479307
2.0193805 0.99495276
2.0890143 0.99512287
2.1586481 0.99530221
2.2282819 0.99549048
2.2979157 0.99568376
2.3675495 0.99588042
2.4371833 0.99607943
2.5068171 0.99627979
2.5764509 0.99647962
2.6460847 0.9966791
2.7157185 0.99687504
2.7853524 0.99855858
2.8549862 0.99874979
2.92462 0.99893212
2.9942538 0.99910534
3.0638876 0.99926837
3.1335214 0.99942344
3.2031552 0.99956801
3.272789 0.99970411
3.3424228 0.99982948
3.4120566 0.99994491
3.4816904 1.0000506
3.5513243 1.0001463
3.6209581 1.0002332
3.6905919 1.0003134
3.7602257 1.0003859
3.8298595 1.0004522
3.8994933 1.0005108
3.9691271 1.0005639
4.0387609 1.0006113
4.1083947 1.0006546
4.1780285 1.0006936
4.2476623 1.0007319
4.3172961 1.0007685
4.38693 1.0008044
4.4565638 1.0008388
4.5261976 1.0008712
4.5958314 1.0009
4.6654652 1.0009253
4.735099 1.0009462
4.8047328 1.0009611
4.8743666 1.0009696
4.9440004 1.0009727
5.0136342 1.0009683
5.083268 1.0009574
5.1529019 1.0009396
5.2225357 1.000914
5.2921695 1.0008789
5.3618033 1.0008331
5.4314371 1.000775
5.5010709 1.000701
5.5707047 1.0010182
5.6403385 1.0012492
5.7099723 1.0014731
5.7796061 1.0016937
5.8492399 1.0019169
5.9188738 1.0021498
5.9885076 1.0023888
6.0581414 1.0026355
6.1277752 1.0028923
6.197409 1.0031525
6.2670428 1.0034193
6.3366766 1.0036859
6.4063104 1.00395
6.4759442 1.00421
6.545578 1.0044591
6.6152118 1.0047001
6.6848456 1.0049234
6.7544795 1.0051236
6.8241133 1.0052993
6.8937471 1.0054495
6.9633809 1.0055727
7.0330147 1.0056645
7.1026485 1.0057232
7.1722823 1.0057435
7.2419161 1.0057254
7.3115499 1.0056692
7.3811837 1.0055757
7.4508175 1.0054568
7.5204514 1.0053161
7.5900852 1.0051626
7.659719 1.0049974
7.7293528 1.0048259
7.7989866 1.0046552
7.8686204 1.0044882
7.9382542 1.0043247
8.007888 1.0041657
8.0775218 1.0040175
8.1471556 1.0038782
8.2167894 1.003756
8.2864233 1.0036526
&
@target G0.S1
@type xy
0.073782517 1.0706909
0.14756503 1.0883483
0.22134755 1.0816411
0.29513007 1.0754623
0.36891259 1.0697041
0.4426951 1.0644552
0.51647762 1.05982
0.59026014 1.0555891
0.66404266 1.0517587
0.73782517 1.0482789
0.81160769 1.0451042
0.88539021 1.0421943
0.95917272 1.0395364
1.0329552 1.0370914
1.1067378 1.0348282
1.1805203 1.0327277
1.2543028 1.0307744
1.3280853 1.0289575
1.4018678 1.0272721
1.4756503 1.0257011
1.5494329 1.0242342
1.6232154 1.0228623
1.6969979 1.0215753
1.7707804 1.0203677
1.8445629 1.0192351
1.9183454 1.0181746
1.992128 1.017184
2.0659105 1.0162589
2.139693 1.015397
2.2134755 1.0145934
2.287258 1.0138437
2.3610406 1.013143
2.4348231 1.0124873
2.5086056 1.0118702
2.5823881 1.0112867
2.6561706 1.0107319
2.7299531 1.0102039
2.8037357 1.0096971
2.8775182 1.0092082
2.9513007 1.0101782
3.0250832 1.00972
3.0988657 1.0092753
3.1726482 1.0088423
3.2464308 1.0084169
3.3202133 1.007999
3.3939958 1.0075873
3.4677783 1.0071802
3.5415608 1.0067793
3.6153433 1.0063841
3.6891259 1.0059968
3.7629084 1.0056164
3.8366909 1.0052419
3.9104734 1.0048725
3.9842559 1.0045098
4.0580384 1.0041549
4.131821 1.0038076
4.2056035 1.0034694
4.279386 1.0031411
4.3531685 1.0028239
4.426951 1.0025204
4.5007336 1.0022316
4.5745161 1.0019596
4.6482986 1.0017061
4.7220811 1.0014707
4.7958636 1.0012544
4.8696461 1.0010572
4.9434287 1.0008794
5.0172112 1.0007197
5.0909937 1.0005743
5.1647762 1.0004409
5.2385587 1.0003163
5.3123412 1.0001985
5.3861238 1.0000867
5.4599063 0.99998263
5.5336888 0.99988593
5.6074713 0.99979537
5.6812538 0.99971061
5.7550363 0.99962936
5.8288189 0.99955024
5.9026014 0.99546078
5.9763839 0.99538725
6.0501664 0.99532072
6.1239489 0.9952587
6.1977314 0.99520127
6.271514 0.99514922
6.3452965 0.99510586
6.419079 0.99507535
6.4928615 0.99506087
6.566644 0.99505652
6.6404266 0.99505452
6.7142091 0.99505062
6.7879916 0.99503696
6.8617741 0.9950084
6.9355566 0.99495619
7.0093391 0.99488234
7.0831217 0.99478074
7.1569042 0.99466147
7.2306867 0.9945328
7.3044692 0.99439663
7.3782517 0.99426927
7.4520342 0.99415438
7.5258168 0.99405741
7.5995993 0.9939802
7.6733818 0.99392007
7.7471643 0.99387256
7.8209468 0.99384765
7.8947293 0.99384989
7.9685119 0.99388656
8.0422944 0.99396125
8.1160769 0.99406491
8.1898594 0.99418762
8.2636419 0.99433386
8.3374244 0.99449645
8.411207 0.99467267
8.4849895 0.99485981
8.558772 0.9950597
8.6325545 0.99526329
8.706337 0.99548146
8.7801196 0.99570701
&
@target G0.S2
@type xy
0.078547842 1.2067134
0.15709568 1.2237678
0.23564353 1.2126664
0.31419137 1.1986111
0.39273921 1.1849738
0.47128705 1.1720576
0.54983489 1.1601768
0.62838274 1.1492472
0.70693058 1.1392201
0.78547842 1.1300207
0.86402626 1.1215418
0.9425741 1.1137142
1.0211219 1.1064685
1.0996698 1.0997509
1.1782176 1.0935101
1.2567655 1.0877053
1.3353133 1.0822943
1.4138612 1.0772432
1.492409 1.0725271
1.5709568 1.0681152
1.6495047 1.0639818
1.7280525 1.0601031
1.8066004 1.0564615
1.8851482 1.0530321
1.963696 1.0497989
2.0422439 1.0467537
2.1207917 1.0438855
2.1993396 1.0411877
2.2778874 1.0386501
2.3564353 1.0362669
2.4349831 1.0340288
2.5135309 1.0319315
2.5920788 1.0299678
2.6706266 1.0281289
2.7491745 1.0264054
2.8277223 1.0247909
2.9062701 1.0232748
2.984818 1.0218517
3.0633658 1.0205138
3.1419137 1.0205424
3.2204615 1.0193249
3.2990094 1.0181815
3.3775572 1.0171104
3.456105 1.0161089
3.5346529 1.0151749
3.6132007 1.0143058
3.6917486 1.0134973
3.7702964 1.0127485
3.8488443 1.0120549
3.9273921 1.0114119
4.0059399 1.0108154
4.0844878 1.0102615
4.1630356 1.0097477
4.2415835 1.009272
4.3201313 1.0088286
4.3986791 1.0084143
4.477227 1.0080245
4.5557748 1.0076575
4.6343227 1.0073114
4.7128705 1.0069839
4.7914184 1.0066737
4.8699662 1.0063786
4.948514 1.0060966
5.0270619 1.0058252
5.1056097 1.0055621
5.1841576 1.0053067
5.2627054 1.0050584
5.3412532 1.0048166
5.4198011 1.0045793
5.4983489 1.004345
5.5768968 1.0041139
5.6554446 1.0038834
5.7339925 1.0036554
5.8125403 1.0034274
5.8910881 1.0032021
5.969636 1.002978
6.0481838 1.0027558
6.1267317 1.0025372
6.2052795 1.0023223
6.2838274 0.99620651
6.3623752 0.99594096
6.440923 0.99569359
6.5194709 0.99546699
6.5980187 0.99524973
6.6765666 0.99504174
6.7551144 0.99484442
6.8336622 0.99465915
6.9122101 0.99448724
6.9907579 0.9943332
7.0693058 0.99419896
7.1478536 0.99407991
7.2264015 0.99397219
7.3049493 0.99386952
7.3834971 0.99377132
7.462045 0.99366879
7.5405928 0.9935629
7.6191407 0.99345293
7.6976885 0.99334306
7.7762363 0.99323742
7.8547842 0.99314263
7.933332 0.99306206
8.0118799 0.99299494
8.0904277 0.99293971
8.1689756 0.99289807
8.2475234 0.99286514
8.3260712 0.99284182
8.4046191 0.99282082
8.4831669 0.9928014
8.5617148 0.9927787
8.6402626 0.99274787
8.7188104 0.99271227
8.7973583 0.99267769
8.8759061 0.99264579
8.954454 0.99261494
9.0330018 0.99258104
9.1115497 0.99253345
9.1900975 0.99246726
9.2686453 0.99238741
9.3471932 0.99228818
&
@target G0.S3
@type xy
0.083908918 1.3390806
0.16781784 1.3515214
0.25172676 1.3346773
0.33563567 1.3139174
0.41954459 1.2927196
0.50345351 1.2727504
0.58736243 1.2541505
0.67127135 1.2369199
0.75518027 1.2210182
0.83908918 1.2063139
0.9229981 1.1927205
1.006907 1.1801236
1.0908159 1.1684258
1.1747249 1.1575466
1.2586338 1.1474088
1.3425427 1.1379554
1.4264516 1.1291355
1.5103605 1.1209054
1.5942695 1.1132201
1.6781784 1.1060393
1.7620873 1.0993243
1.8459962 1.093041
1.9299051 1.087149
2.013814 1.0816131
2.097723 1.0764025
2.1816319 1.0714964
2.2655408 1.0668721
2.3494497 1.0625138
2.4333586 1.0584058
2.5172676 1.0545402
2.6011765 1.0509039
2.6850854 1.0474886
2.7689943 1.0442815
2.8529032 1.0412682
2.9368121 1.0384365
3.0207211 1.0357778
3.10463 1.0332854
3.1885389 1.0309505
3.2724478 1.0287646
3.3563567 1.0274937
3.4402657 1.025564
3.5241746 1.0237685
3.6080835 1.0221025
3.6919924 1.0205604
3.7759013 1.0191351
3.8598102 1.0178234
3.9437192 1.0166188
4.0276281 1.0155176
4.111537 1.0145115
4.1954459 1.0135944
4.2793548 1.0127608
4.3632638 1.0120019
4.4471727 1.0113101
4.5310816 1.0106794
4.6149905 1.0101026
4.6988994 1.0095752
4.7828084 1.0090922
4.8667173 1.008647
4.9506262 1.0082376
5.0345351 1.0078592
5.118444 1.0075096
5.2023529 1.0071888
5.2862619 1.0068949
5.3701708 1.0066242
5.4540797 1.0063757
5.5379886 1.0061497
5.6218975 1.0059478
5.7058065 1.0057729
5.7897154 1.0056222
5.8736243 1.0054905
5.9575332 1.0053754
6.0414421 1.0052764
6.125351 1.005193
6.20926 1.005121
6.2931689 1.0050603
6.3770778 1.0050104
6.4609867 1.0049677
6.5448956 1.0049301
6.6288046 1.0048949
6.7127135 1.0051803
6.7966224 1.0051992
6.8805313 1.0052051
6.9644402 1.0052047
7.0483491 1.0052023
7.1322581 1.0052018
7.216167 1.0052096
7.3000759 1.0052245
7.3839848 1.0052504
7.4678937 1.0052857
7.5518027 1.0053259
7.6357116 1.005349
7.7196205 1.0053538
7.8035294 1.005324
7.8874383 1.0052467
7.9713473 1.0051187
8.0552562 1.0049329
8.1391651 1.0046903
8.223074 1.0043869
8.3069829 1.0040377
8.3908918 1.0036444
8.4748008 1.0032316
8.5587097 1.002801
8.6426186 1.0023503
8.7265275 1.001886
8.8104364 1.0013968
8.8943454 1.0008876
8.9782543 1.0003544
9.0621632 0.99980943
9.1460721 0.99924795
9.229981 0.9986642
9.3138899 0.99805981
9.3977989 0.99744953
9.4817078 0.99682923
9.5656167 0.99618911
9.6495256 0.9955292
9.7334345 0.99486341
9.8173435 0.99419258
9.9012524 0.99352243
9.9851613 0.99287014
&
@target G0.S4
@type xy
0.09000652 1.4465525
0.18001304 1.4574524
0.27001956 1.4336253
0.36002608 1.4054458
0.4500326 1.3773751
0.54003912 1.3508866
0.63004564 1.3262007
0.72005216 1.303418
0.81005868 1.2824183
0.9000652 1.2630434
0.99007173 1.2451371
1.0800782 1.2285557
1.1700848 1.2131723
1.2600913 1.19889
1.3500978 1.1856189
1.4401043 1.1732692
1.5301108 1.1617673
1.6201174 1.1510507
1.7101239 1.1410557
1.8001304 1.1317222
1.8901369 1.1230011
1.9801435 1.1148412
2.07015 1.1071949
2.1601565 1.100026
2.250163 1.0932991
2.3401695 1.086984
2.4301761 1.0810527
2.5201826 1.0754787
2.6101891 1.0702447
2.7001956 1.0653313
2.7902021 1.0607214
2.8802087 1.0563978
2.9702152 1.052345
3.0602217 1.0485457
3.1502282 1.0449839
3.2402347 1.0416486
3.3302413 1.038531
3.4202478 1.0356224
3.5102543 1.0329157
3.6002608 1.031322
3.6902673 1.0290263
3.7802739 1.0269079
3.8702804 1.0249539
3.9602869 1.023151
4.0502934 1.02149
4.1402999 1.0199664
4.2303065 1.0185724
4.320313 1.0172942
4.4103195 1.0161219
4.500326 1.015047
4.5903325 1.014061
4.6803391 1.0131557
4.7703456 1.012323
4.8603521 1.0115557
4.9503586 1.0108466
5.0403651 1.0101897
5.1303717 1.009583
5.2203782 1.009023
5.3103847 1.0085067
5.4003912 1.0080285
5.4903977 1.0075846
5.5804043 1.0071704
5.6704108 1.006783
5.7604173 1.0064204
5.8504238 1.0060804
5.9404304 1.0057606
6.0304369 1.0054554
6.1204434 1.0051613
6.2104499 1.0048752
6.3004564 1.0045882
6.390463 1.0042973
6.4804695 1.0040036
6.570476 1.0037051
6.6604825 1.0034045
6.750489 1.003108
6.8404956 1.0028181
6.9305021 1.0025373
7.0205086 1.0022751
7.1105151 1.0020382
7.2005216 1.0006052
7.2905282 1.0005427
7.3805347 1.0004911
7.4705412 1.0004557
7.5605477 1.0004132
7.6505542 1.0003529
7.7405608 1.0002767
7.8305673 1.0001693
7.9205738 1.0000265
8.0105803 0.99985684
8.1005868 0.99965623
8.1905934 0.99941149
8.2805999 0.99912822
8.3706064 0.99883066
8.4606129 0.99852352
8.5506194 0.99822503
8.640626 0.99795272
8.7306325 0.99770754
8.820639 0.99749639
8.9106455 0.99732387
9.000652 0.99718333
9.0906586 0.99709727
9.1806651 0.99706801
9.2706716 0.99708205
9.3606781 0.99714622
9.4506846 0.99727177
9.5406912 0.99747152
9.6306977 0.99772445
9.7207042 0.99803281
9.8107107 0.99838005
9.9007173 0.99874586
9.9907238 0.99911822
10.08073 0.99949261
10.170737 0.99986686
10.260743 1.0002268
10.35075 1.0005912
10.440756 1.0009474
10.530763 1.0012729
10.620769 1.0015392
10.710776 1.0017297
&
@target G0.S5
@type xy
0.096808576 1.5383105
0.19361715 1.5435477
0.29042573 1.5130723
0.3872343 1.478135
0.48404288 1.443881
0.58085146 1.4116928
0.67766003 1.3819278
0.77446861 1.3545518
0.87127719 1.3293484
0.96808576 1.3061335
1.0648943 1.2847113
1.1617029 1.2649174
1.2585115 1.2465872
1.3553201 1.229588
1.4521286 1.2137839
1.5489372 1.1990683
1.6457458 1.185349
1.7425544 1.1725517
1.8393629 1.1606095
1.9361715 1.1494576
2.0329801 1.1390386
2.1297887 1.1293028
2.2265973 1.1202056
2.3234058 1.1116993
2.4202144 1.1037363
2.517023 1.096275
2.6138316 1.0892826
2.7106401 1.0827341
2.8074487 1.0766076
2.9042573 1.070886
3.0010659 1.0655504
3.0978744 1.0605786
3.194683 1.0559603
3.2914916 1.0516782
3.3883002 1.0477158
3.4851087 1.0440501
3.5819173 1.0406627
3.6787259 1.0375328
3.7755345 1.0346369
3.872343 1.0329088
3.9691516 1.030431
4.0659602 1.0281412
4.1627688 1.0260269
4.2595774 1.0240709
4.3563859 1.0222611
4.4531945 1.0205929
4.5500031 1.0190588
4.6468117 1.0176465
4.7436202 1.016347
4.8404288 1.0151483
4.9372374 1.0140384
5.034046 1.0130094
5.1308545 1.0120491
5.2276631 1.0111521
5.3244717 1.0103084
5.4212803 1.0095091
5.5180888 1.008755
5.6148974 1.0080444
5.711706 1.007378
5.8085146 1.006758
5.9053232 1.0061896
6.0021317 1.0056752
6.0989403 1.005215
6.1957489 1.0048064
6.2925575 1.0044494
6.389366 1.0041391
6.4861746 1.0038711
6.5829832 1.003644
6.6797918 1.0034504
6.7766003 1.0032807
6.8734089 1.0031286
6.9702175 1.0029878
7.0670261 1.0028524
7.1638346 1.0027219
7.2606432 1.0026002
7.3574518 1.0024841
7.4542604 1.002368
7.5510689 1.0022557
7.6478775 1.0021459
7.7446861 1.0083994
7.8414947 1.0080666
7.9383033 1.0076713
8.0351118 1.0072223
8.1319204 1.0067265
8.228729 1.0061935
8.3255376 1.0056277
8.4223461 1.0050169
8.5191547 1.0043664
8.6159633 1.0036811
8.7127719 1.0029758
8.8095804 1.0022833
8.906389 1.0016363
9.0031976 1.0010384
9.1000062 1.0005034
9.1968147 1.0000259
9.2936233 0.9996152
9.3904319 0.999274
9.4872405 0.99898703
9.584049 0.99874986
9.6808576 0.99855631
9.7776662 0.9984038
9.8744748 0.99828355
9.9712834 0.99820483
10.068092 0.99816961
10.164901 0.99815641
10.261709 0.99816448
10.358518 0.9982101
10.455326 0.99832756
10.552135 0.9985242
10.648943 0.99878485
10.745752 0.99908882
10.842561 0.99944689
10.939369 0.99983753
11.036178 1.000249
11.132986 1.0006453
11.229795 1.0009895
11.326603 1.0012681
11.423412 1.0014937
11.520221 1.0016905
&
@target G0.S6
@type xy
0.10439457 1.613437
0.20878913 1.6103088
0.3131837 1.5726888
0.41757826 1.5310591
0.52197283 1.4910256
0.62636739 1.4537857
0.73076196 1.4195518
0.83515652 1.3881756
0.93955109 1.3593817
1.0439457 1.3329218
1.1483402 1.3085689
1.2527348 1.2861283
1.3571294 1.2654099
1.4615239 1.2462428
1.5659185 1.228478
1.670313 1.212005
1.7747076 1.1967109
1.8791022 1.1824858
1.9834967 1.1692615
2.0878913 1.1569675
2.1922859 1.1455281
2.2966804 1.1348787
2.401075 1.1249562
2.5054696 1.1157119
2.6098641 1.1070964
2.7142587 1.0990692
2.8186533 1.0915804
2.9230478 1.0845938
3.0274424 1.0780776
3.131837 1.0720133
3.2362315 1.0663775
3.3406261 1.061145
3.4450207 1.0562974
3.5494152 1.0518205
3.6538098 1.0476919
3.7582044 1.0438879
3.8625989 1.0403938
3.9669935 1.0371889
4.0713881 1.0342482
4.1757826 1.032244
4.2801772 1.0297418
4.3845717 1.0274468
4.4889663 1.0253513
4.5933609 1.0234403
4.6977554 1.0216957
4.80215 1.0200981
4.9065446 1.0186339
5.0109391 1.0172929
5.1153337 1.0160635
5.2197283 1.014936
5.3241228 1.0139001
5.4285174 1.0129517
5.532912 1.0120865
5.6373065 1.0113004
5.7417011 1.0105866
5.8460957 1.0099442
5.9504902 1.0093698
6.0548848 1.0088574
6.1592794 1.0084009
6.2636739 1.0079891
6.3680685 1.0076151
6.4724631 1.0072752
6.5768576 1.006968
6.6812522 1.0066968
6.7856468 1.0064532
6.8900413 1.0062323
6.9944359 1.0060338
7.0988304 1.0058552
7.203225 1.0056931
7.3076196 1.0055381
7.4120141 1.0053815
7.5164087 1.0052203
7.6208033 1.0050484
7.7251978 1.0048682
7.8295924 1.0046769
7.933987 1.0044707
8.0383815 1.0042434
8.1427761 1.0039918
8.2471707 1.0037184
8.3515652 1.0042141
8.4559598 1.0036855
8.5603544 1.0031349
8.6647489 1.0025953
8.7691435 1.0020845
8.8735381 1.0016325
8.9779326 1.001236
9.0823272 1.0009056
9.1867218 1.0006434
9.2911163 1.0004372
9.3955109 1.0002961
9.4999055 1.0002123
9.6043 1.0001767
9.7086946 1.0001906
9.8130892 1.0002529
9.9174837 1.0003665
10.021878 1.0005134
10.126273 1.0006747
10.230667 1.0008253
10.335062 1.0009663
10.439457 1.0010817
10.543851 1.001202
10.648246 1.0013093
10.75264 1.0014255
10.857035 1.0015425
10.961429 1.001673
11.065824 1.0018467
11.170219 1.0020662
11.274613 1.0023297
11.379008 1.002611
11.483402 1.0029281
11.587797 1.003254
11.692191 1.0035293
11.796586 1.0037162
11.90098 1.0038203
12.005375 1.0038549
12.10977 1.0038391
12.214164 1.0037901
12.318559 1.0037312
12.422953 1.003639
&
@target G0.S7
@type xy
0.11276758 1.6719347
0.22553517 1.6631649
0.33830275 1.6173398
0.45107034 1.5688502
0.56383792 1.5230103
0.6766055 1.4809352
0.78937309 1.4425231
0.90214067 1.4074838
1.0149083 1.3754866
1.1276758 1.3462263
1.2404434 1.3194378
1.353211 1.2948747
1.4659786 1.2723222
1.5787462 1.2515944
1.6915138 1.2325093
1.8042813 1.2149122
1.9170489 1.1986507
2.0298165 1.1835942
2.1425841 1.1696525
2.2553517 1.1567362
2.3681193 1.1447616
2.4808868 1.1336497
2.5936544 1.1233234
2.706422 1.1137275
2.8191896 1.104814
2.9319572 1.0965422
3.0447248 1.0888683
3.1574923 1.081746
3.2702599 1.0751298
3.3830275 1.0689936
3.4957951 1.0633132
3.6085627 1.0580499
3.7213303 1.0531756
3.8340978 1.0486726
3.9468654 1.0445229
4.059633 1.0407032
4.1724006 1.0371955
4.2851682 1.0339841
4.3979358 1.0310505
4.5107034 1.029174
4.6234709 1.0266589
4.7362385 1.0243501
4.8490061 1.0222332
4.9617737 1.0202966
5.0745413 1.018524
5.1873089 1.0169083
5.3000764 1.015434
5.412844 1.0140943
5.5256116 1.0128737
5.6383792 1.0117664
5.7511468 1.0107593
5.8639144 1.0098496
5.9766819 1.0090472
6.0894495 1.0083513
6.2022171 1.0077504
6.3149847 1.0072331
6.4277523 1.0067835
6.5405199 1.0063915
6.6532874 1.0060493
6.766055 1.0057533
6.8788226 1.0054926
6.9915902 1.0052597
7.1043578 1.0050476
7.2171254 1.0048383
7.3298929 1.0046184
7.4426605 1.0043846
7.5554281 1.0041436
7.6681957 1.0038866
7.7809633 1.003624
7.8937309 1.0033542
8.0064985 1.0030788
8.119266 1.0028041
8.2320336 1.0025262
8.3448012 1.0022387
8.4575688 1.0019448
8.5703364 1.0016548
8.683104 1.0013719
8.7958715 1.0010962
8.9086391 1.0008274
9.0214067 1.001053
9.1341743 1.0009778
9.2469419 1.0009269
9.3597095 1.0009097
9.472477 1.0009182
9.5852446 1.0009241
9.6980122 1.0009062
9.8107798 1.0008935
9.9235474 1.0008903
10.036315 1.0009241
10.149083 1.001002
10.26185 1.0011548
10.374618 1.0013383
10.487385 1.0015365
10.600153 1.0017211
10.71292 1.0018906
10.825688 1.0020365
10.938456 1.0021739
11.051223 1.0022632
11.163991 1.0022991
11.276758 1.002299
11.389526 1.0022658
11.502294 1.002187
11.615061 1.0020948
11.727829 1.0019683
11.840596 1.0017956
11.953364 1.0015745
12.066131 1.0013186
12.178899 1.0010865
12.291667 1.0008814
12.404434 1.0007069
12.517202 1.0005819
12.629969 1.0005228
12.742737 1.0005351
12.855505 1.0006126
12.968272 1.0007306
13.08104 1.0008658
13.193807 1.0010144
13.306575 1.0011459
13.419342 1.0012819
&
@target G0.S8
@type xy
0.12200763 1.7194957
0.24401527 1.702436
0.3660229 1.6481887
0.48803054 1.5928329
0.61003817 1.5414965
0.7320458 1.4948971
0.85405344 1.452777
0.97606107 1.4147083
1.0980687 1.3802395
1.2200763 1.3489437
1.342084 1.3204468
1.4640916 1.2944617
1.5860992 1.2707373
1.7081069 1.2490264
1.8301145 1.2291302
1.9521221 1.2108594
2.0741298 1.1940436
2.1961374 1.1785432
2.318145 1.1642596
2.4401527 1.1510706
2.5621603 1.1388971
2.6841679 1.1276614
2.8061756 1.1172887
2.9281832 1.1077084
3.0501908 1.0988607
3.1721985 1.0907007
3.2942061 1.0831784
3.4162137 1.076248
3.5382214 1.0698588
3.660229 1.063964
3.7822366 1.0585235
3.9042443 1.0535054
4.0262519 1.0488838
4.1482596 1.0446174
4.2702672 1.040671
4.3922748 1.0370271
4.5142825 1.0336727
4.6362901 1.0305893
4.7582977 1.0277702
4.8803054 1.0254004
5.002313 1.0229882
5.1243206 1.0208228
5.2463283 1.0188814
5.3683359 1.0171478
5.4903435 1.0156028
5.6123512 1.014222
5.7343588 1.0129841
5.8563664 1.0118739
5.9783741 1.010872
6.1003817 1.0099687
6.2223893 1.0091448
6.344397 1.0083851
6.4664046 1.0076823
6.5884122 1.0070346
6.7104199 1.0064433
6.8324275 1.005914
6.9544351 1.0054454
7.0764428 1.0050391
7.1984504 1.0046796
7.320458 1.0043606
7.4424657 1.0040794
7.5644733 1.0038277
7.6864809 1.0035891
7.8084886 1.0033594
7.9304962 1.0031335
8.0525038 1.0029062
8.1745115 1.0026824
8.2965191 1.002458
8.4185267 1.0022348
8.5405344 1.002014
8.662542 1.0017951
8.7845496 1.0015767
8.9065573 1.001355
9.0285649 1.0011338
9.1505725 1.000926
9.2725802 1.000725
9.3945878 1.0005307
9.5165954 1.0003413
9.6386031 1.0001602
9.7606107 0.99840451
9.8826183 0.99845347
10.004626 0.99858151
10.126634 0.99877577
10.248641 0.99905578
10.370649 0.9993825
10.492657 0.99974724
10.614664 1.0001229
10.736672 1.0005074
10.858679 1.0008581
10.980687 1.0011178
11.102695 1.0012707
11.224702 1.0012945
11.34671 1.0012376
11.468718 1.0011048
11.590725 1.0008747
11.712733 1.0005735
11.83474 1.0002854
11.956748 1.0000139
12.078756 0.99974418
12.200763 0.99948652
12.322771 0.99926459
12.444779 0.99910423
12.566786 0.9989751
12.688794 0.99880529
12.810802 0.99859594
12.932809 0.99841007
13.054817 0.99824426
13.176824 0.99813131
13.298832 0.99803976
13.42084 0.9979583
13.542847 0.99789254
13.664855 0.99780534
13.786863 0.99768432
13.90887 0.99755986
14.030878 0.99743426
14.152886 0.99730865
14.274893 0.99719882
14.396901 0.99710367
14.518908 0.99698607
&
@target G0.S9
@type xy
0.13208582 1.7574581
0.26417164 1.7317305
0.39625746 1.6690337
0.52834328 1.6069742
0.66042911 1.5503165
0.79251493 1.4995121
0.92460075 1.4540389
1.0566866 1.4133023
1.1887724 1.3767153
1.3208582 1.3437459
1.452944 1.3139289
1.5850299 1.2868976
1.7171157 1.2623294
1.8492015 1.2399514
1.9812873 1.2195181
2.1133731 1.2008365
2.245459 1.1837307
2.3775448 1.1680545
2.5096306 1.1536816
2.6417164 1.1404909
2.7738022 1.1283793
2.9058881 1.1172478
3.0379739 1.1070166
3.1700597 1.0976085
3.3021455 1.0889674
3.4342314 1.0810435
3.5663172 1.0737827
3.698403 1.0671214
3.8304888 1.0610107
3.9625746 1.0554011
4.0946605 1.0502563
4.2267463 1.0455435
4.3588321 1.0412285
4.4909179 1.0372753
4.6230037 1.0336549
4.7550896 1.0303339
4.8871754 1.0272891
5.0192612 1.0245148
5.151347 1.0219969
5.2834328 1.0206649
5.4155187 1.0185861
5.5476045 1.0167072
5.6796903 1.0150035
5.8117761 1.0134665
5.943862 1.0120858
6.0759478 1.01086
6.2080336 1.0097803
6.3401194 1.0088209
6.4722052 1.0079608
6.6042911 1.0071893
6.7363769 1.0064894
6.8684627 1.0058446
7.0005485 1.0052431
7.1326343 1.0046995
7.2647202 1.0041914
7.396806 1.0037081
7.5288918 1.0032548
7.6609776 1.0028579
7.7930634 1.0025179
7.9251493 1.0022348
8.0572351 1.0020115
8.1893209 1.0018473
8.3214067 1.0017436
8.4534926 1.0016965
8.5855784 1.0017021
8.7176642 1.0017353
8.84975 1.001779
8.9818358 1.0018105
9.1139217 1.0018259
9.2460075 1.0018214
9.3780933 1.0018066
9.5101791 1.0017904
9.6422649 1.0017815
9.7743508 1.0017905
9.9064366 1.001812
10.038522 1.0018418
10.170608 1.00188
10.302694 1.0019213
10.43478 1.001962
10.566866 1.0125118
10.698952 1.0128474
10.831037 1.0130944
10.963123 1.0131444
11.095209 1.0130126
11.227295 1.0127204
11.359381 1.012273
11.491466 1.0116904
11.623552 1.0110442
11.755638 1.0103714
11.887724 1.009717
12.01981 1.0090902
12.151896 1.0084698
12.283981 1.0078219
12.416067 1.0071274
12.548153 1.0063675
12.680239 1.0055512
12.812325 1.0046956
12.94441 1.0038097
13.076496 1.0029417
13.208582 1.0020872
13.340668 1.0012514
13.472754 1.0004202
13.60484 0.99954669
13.736925 0.99865702
13.869011 0.99785413
14.001097 0.99720117
14.133183 0.9967142
14.265269 0.99640227
14.397355 0.99622534
14.52944 0.99613638
14.661526 0.99615232
14.793612 0.99620797
14.925698 0.99626221
15.057784 0.99632835
15.189869 0.99640965
15.321955 0.99653327
15.454041 0.99670323
15.586127 0.99695545
15.718213 0.99728488
&
@target G0.S10
@type xy
0.14309375 1.7877257
0.2861875 1.75197
0.42928125 1.6806759
0.572375 1.6122478
0.71546875 1.5508926
0.8585625 1.4965186
1.0016563 1.448264
1.14475 1.4054224
1.2878438 1.367298
1.4309375 1.3331945
1.5740313 1.3025834
1.717125 1.2750234
1.8602188 1.2501278
2.0033125 1.2275625
2.1464063 1.2070601
2.2895 1.1884008
2.4325938 1.1714053
2.5756875 1.1559062
2.7187813 1.1417588
2.861875 1.1288444
3.0049688 1.1170541
3.1480625 1.1063083
3.2911563 1.0965405
3.43425 1.0876515
3.5773438 1.0795576
3.7204375 1.0721905
3.8635313 1.0654979
4.006625 1.0594057
4.1497188 1.0538538
4.2928125 1.0487887
4.4359063 1.0441573
4.579 1.0399125
4.7220938 1.0360136
4.8651875 1.0324497
5.0082813 1.0291911
5.151375 1.0261983
5.2944688 1.0234471
5.4375625 1.020937
5.5806563 1.0186685
5.72375 1.0175319
5.8668438 1.0157124
6.0099375 1.0140781
6.1530313 1.0126066
6.296125 1.0112982
6.4392188 1.0101342
6.5823125 1.0090864
6.7254063 1.0081463
6.8685 1.007283
7.0115938 1.0064982
7.1546875 1.0057836
7.2977813 1.0051236
7.440875 1.0045144
7.5839688 1.0039562
7.7270625 1.0034409
7.8701563 1.0029613
8.01325 1.0024983
8.1563438 1.0020694
8.2994375 1.0016798
8.4425313 1.0013264
8.585625 1.0010094
8.7287188 1.0007248
8.8718125 1.0004737
9.0149063 1.0002553
9.158 1.0000664
9.3010938 0.99991794
9.4441875 0.99980567
9.5872813 0.99972094
9.730375 0.99966523
9.8734688 0.99962331
10.016563 0.99958341
10.159656 0.99953466
10.30275 0.99948461
10.445844 0.99943928
10.588938 0.99940601
10.732031 0.99936903
10.875125 0.99930837
11.018219 0.99923406
11.161313 0.9991585
11.304406 0.99909147
11.4475 0.99873171
11.590594 0.99811355
11.733688 0.99757144
11.876781 0.99720051
12.019875 0.99698146
12.162969 0.99687156
12.306063 0.9967916
12.449156 0.99680796
12.59225 0.99696927
12.735344 0.99735503
12.878438 0.99805178
13.021531 0.99899827
13.164625 1.0000685
13.307719 1.0011797
13.450813 1.0022796
13.593906 1.003298
13.737 1.0042188
13.880094 1.0049684
14.023188 1.0055434
14.166281 1.005976
14.309375 1.0063239
14.452469 1.0065117
14.595563 1.0065789
14.738656 1.0065203
14.88175 1.0063917
15.024844 1.0062397
15.167938 1.0061294
15.311031 1.0061219
15.454125 1.0062369
15.597219 1.006397
15.740313 1.0065627
15.883406 1.0067395
16.0265 1.0069362
16.169594 1.0070375
16.312688 1.0070597
16.455781 1.0070874
16.598875 1.0071439
16.741969 1.0071121
16.885063 1.0070241
17.028156 1.0069212
&


==> anc/fig10/all_results.dat <==
# Results using linear interpolation
# Processing order:
#  1. scdifffactbreakD000000.dat
#  2. scamplisquared000000.dat
#  3. scdifffactbreakD000400.dat
#  4. scamplisquared000400.dat
#  5. scdifffactbreakD000800.dat
#  6. scamplisquared000800.dat
#  7. scdifffactbreakD001200.dat
#  8. scamplisquared001200.dat
#  9. scdifffactbreakD001600.dat
# 10. scamplisquared001600.dat
# 11. scdifffactbreakD002000.dat
# 12. scamplisquared002000.dat
#
# Q scdifffactbreakD000000.dat_I(Q) scdifffactbreakD000000.dat_error scamplisquared000000.dat_I(Q) scamplisquared000000.dat_error scdifffactbreakD000400.dat_I(Q) scdifffactbreakD000400.dat_error scamplisquared000400.dat_I(Q) scamplisquared000400.dat_error scdifffactbreakD000800.dat_I(Q) scdifffactbreakD000800.dat_error scamplisquared000800.dat_I(Q) scamplisquared000800.dat_error scdifffactbreakD001200.dat_I(Q) scdifffactbreakD001200.dat_error scamplisquared001200.dat_I(Q) scamplisquared001200.dat_error scdifffactbreakD001600.dat_I(Q) scdifffactbreakD001600.dat_error scamplisquared001600.dat_I(Q) scamplisquared001600.dat_error scdifffactbreakD002000.dat_I(Q) scdifffactbreakD002000.dat_error scamplisquared002000.dat_I(Q) scamplisquared002000.dat_error
1.000000e+00 4.204533550312e-03 3.417369686203e-07 2.192661957287e-02 6.382235745138e-07 4.705663167398e-03 2.246333082160e-07 2.211554671019e-02 3.618937150861e-06 5.323510662970e-03 3.775633715770e-07 2.238319438386e-02 2.402485461128e-07 5.837897490128e-03 1.527618619716e-07 2.264877117349e-02 1.365544366486e-06 6.224553166133e-03 8.192519154174e-08 2.288809966871e-02 9.681171210951e-07 6.506187222069e-03 5.705970007683e-08 2.309352477440e-02 2.679775727224e-07
1.142857e+00 2.402497664583e-03 6.037229017880e-08 1.214125185973e-02 3.663631498139e-07 2.757433746687e-03 1.555204001898e-07 1.250613513692e-02 1.774602898989e-06 3.186589876761e-03 4.872762706318e-07 1.286725476516e-02 2.002680661445e-07 3.546628695938e-03 3.608058898570e-08 1.318277333736e-02 1.094888362942e-06 3.820715723491e-03 4.722059893897e-08 1.344742345011e-02 5.318976187581e-07 4.024129246633e-03 1.691241957331e-08 1.366546694156e-02 1.446318476598e-07
1.285714e+00 1.442657343240e-03 1.454617270884e-08 7.100609638140e-03 5.313266982568e-07 1.697674661760e-03 8.126176845295e-08 7.470340706717e-03 9.329849034229e-07 2.002367409067e-03 1.245634020405e-07 7.810958237656e-03 1.170554438379e-07 2.260081452671e-03 9.703349325429e-09 8.099033822797e-03 1.017138426384e-07 2.458622177713e-03 9.351353676655e-09 8.335721056351e-03 2.583911022468e-07 2.608281973964e-03 1.444724484056e-08 8.528476526673e-03 9.975819205595e-08
1.428571e+00 9.027423823885e-04 1.642807977544e-09 4.345036041377e-03 9.279320246828e-07 1.088682811843e-03 2.323771118541e-08 4.667606529317e-03 6.922612994100e-07 1.309348661255e-03 1.558050681310e-08 4.957270555348e-03 1.353110443501e-07 1.497581536070e-03 1.224333658024e-08 5.199398439869e-03 9.239482365309e-08 1.644237118971e-03 8.102015181585e-09 5.396864057096e-03 2.203222174936e-07 1.756293560150e-03 1.196333323681e-08 5.557158532845e-03 7.748452196098e-08
1.571429e+00 5.849463346430e-04 7.720691321618e-09 2.761987200760e-03 6.795258234797e-07 7.224851969686e-04 2.432811312852e-08 3.028327769006e-03 6.176083828796e-07 8.851947097928e-04 2.169291894217e-08 3.264966893977e-03 1.138336104345e-07 1.025190817180e-03 1.426779141832e-08 3.462050329668e-03 8.457030322611e-08 1.135451198288e-03 8.780084703340e-09 3.622470814935e-03 1.435990720056e-07 1.220725758447e-03 1.210348380310e-08 3.752745475908e-03 6.310700989380e-08
1.714286e+00 3.905623743465e-04 1.198111581967e-08 1.813887073347e-03 4.243814162471e-07 4.937039375467e-04 2.093606274467e-08 2.028703952366e-03 4.856153952602e-07 6.156470462393e-04 1.008702327145e-08 2.218953096407e-03 9.731629360167e-08 7.214928848721e-04 2.110266378958e-09 2.377453119863e-03 7.738735631566e-08 8.057048587683e-04 7.642911692201e-09 2.506563666122e-03 9.899749576360e-08 8.715704595759e-04 1.005470272645e-08 2.611687103682e-03 6.320460514773e-09
1.857143e+00 2.676685932273e-04 1.358244689078e-08 1.225355933814e-03 2.834941251660e-07 3.460196815678e-04 1.698110429519e-08 1.397058652696e-03 3.067894956740e-09 4.387703130162e-04 9.962311104696e-09 1.549248841055e-03 8.987806627832e-08 5.199768082023e-04 1.340936059380e-08 1.676359847133e-03 7.363049027713e-08 5.852314541977e-04 8.395079157232e-09 1.780162554430e-03 6.285355214083e-08 6.368011932279e-04 8.896984796678e-09 1.864986499928e-03 6.189621575697e-09
2.000000e+00 1.876997057735e-04 3.629619327967e-09 8.484857891932e-04 1.846951502990e-07 2.479432374865e-04 1.318986970697e-09 9.854711715250e-04 1.061535991487e-09 3.194431810469e-04 1.050266391786e-08 1.107277255446e-03 8.110563068202e-08 3.825835588516e-04 1.309478375332e-08 1.209404677990e-03 1.983431387144e-08 4.338092631652e-04 7.082939232632e-09 1.293096403296e-03 3.912625744316e-08 4.746911953888e-04 9.587670951215e-09 1.361793520777e-03 5.257651189850e-09
2.142857e+00 1.343272086602e-04 3.530997980334e-09 6.004793759976e-04 1.507795474438e-07 1.811714992641e-04 1.448132228717e-08 7.099766147800e-04 3.513288631372e-09 2.369694198472e-04 6.667280164622e-09 8.078794884169e-04 1.255375523923e-08 2.866580102906e-04 8.524172173782e-09 8.901956644142e-04 1.593929852461e-08 3.273537243774e-04 6.293703783123e-09 9.579973767644e-04 1.859013586830e-08 3.601383089296e-04 9.718310975025e-09 1.013950650061e-03 2.428573832921e-09
2.285714e+00 9.789361311936e-05 2.914645173474e-09 4.332866760603e-04 1.053418254594e-07 1.347028761829e-04 1.415258352468e-08 5.211599298554e-04 1.444489267576e-08 1.787379597418e-04 6.786851092271e-09 6.001042648089e-04 6.590721642996e-08 2.182800622249e-04 7.432895631913e-09 6.669501047819e-04 1.670487006665e-08 2.509565072948e-04 4.706171059950e-09 7.222151417848e-04 1.663435400274e-08 2.775195764385e-04 8.643073314560e-09 7.680699636233e-04 1.440243554008e-08
2.428571e+00 7.251728377647e-05 8.914455796151e-09 3.181226259903e-04 7.627312898693e-08 1.017236112535e-04 1.305652028766e-08 3.890010253866e-04 7.542115139890e-09 1.368359269463e-04 7.576796605407e-09 4.530757072454e-04 6.097922039316e-08 1.686247117631e-04 8.537666658636e-09 5.076308633094e-04 3.636904458756e-08 1.951242441065e-04 1.435162664520e-08 5.529613806112e-04 1.049926723600e-08 2.168551970804e-04 8.112252370584e-09 5.908006719525e-04 9.102354914616e-09
2.571429e+00 5.451758728583e-05 3.315695741426e-09 2.372495357422e-04 6.409807854352e-08 7.790410164522e-05 1.241589473467e-08 2.947431885398e-04 1.036197653847e-08 1.061679007844e-04 1.446374732933e-08 3.470660137589e-04 3.720461106858e-08 1.319658990815e-04 1.309778194702e-08 3.918637089210e-04 1.720405365543e-08 1.536492795301e-04 1.456874308004e-08 4.292914122384e-04 5.838331284137e-09 1.715864784697e-04 7.515391923423e-09 4.607311270563e-04 5.833491528425e-09
2.714286e+00 4.153913313480e-05 6.062621691625e-09 1.794590786291e-04 4.999408494446e-08 6.042484980443e-05 1.114470761461e-08 2.263706988795e-04 8.582300210753e-09 8.337632462593e-05 8.816765331628e-09 2.693545096864e-04 1.118748249292e-08 1.044907374240e-04 8.198638662678e-09 3.063773268884e-04 4.379495977566e-10 1.223855799292e-04 1.128030505143e-08 3.374779388267e-04 2.227306296538e-09 1.373150884500e-04 7.296581290046e-09 3.637785956463e-04 1.146699521052e-08
2.857143e+00 3.204388520417e-05 1.452562681383e-08 1.375854264822e-04 5.125605587994e-09 4.741274703229e-05 1.024840940177e-08 1.760086816487e-04 7.301206709478e-09 6.620207331415e-05 1.048557745446e-09 2.115371147626e-04 9.902525119180e-09 8.362273358486e-05 7.305696674438e-09 2.423216050518e-04 4.533903899832e-10 9.850476293709e-05 1.277043460736e-08 2.683282511063e-04 1.059563342111e-08 1.110250413070e-04 6.792140738041e-09 2.904764404789e-04 1.008914256030e-08
3.000000e+00 2.499223326066e-05 1.376186046605e-08 1.066061471232e-04 2.709840925702e-08 3.759811723537e-05 9.231413872771e-09 1.383944959652e-04 8.000096646802e-09 5.309754321016e-05 3.828581526897e-09 1.679339715074e-04 8.748319328938e-09 6.757602972254e-05 7.655084426810e-09 1.936843338658e-04 4.759797933942e-10 8.004265438481e-05 1.306584129687e-08 2.155645465337e-04 5.104510269333e-09 9.061711687476e-05 6.056553822267e-09 2.343337920153e-04 6.088667220064e-09
3.142857e+00 1.969695744604e-05 1.220542526568e-08 8.354719354882e-05 2.474186928206e-08 3.010638611521e-05 1.457754907473e-08 1.099415250798e-04 8.138913080329e-09 4.298070960505e-05 1.846977532945e-09 1.346436796214e-04 9.282376663779e-09 5.509722574269e-05 4.530646022344e-09 1.563060873426e-04 1.346019288859e-08 6.561096917148e-05 1.059729049286e-08 1.748227545019e-04 7.004055706537e-09 7.460195868018e-05 5.754519285115e-09 1.908264513343e-04 6.678694637911e-09
3.285714e+00 1.567214912021e-05 1.084369993856e-08 6.612945610260e-05 1.977742422981e-08 2.432281043156e-05 1.174231283878e-08 8.816609822224e-05 8.444211021567e-09 3.508805220969e-05 2.892276166979e-09 1.089359503408e-04 8.268977924695e-09 4.529340235492e-05 3.335388192072e-09 1.272606774706e-04 1.020632320930e-08 5.421566516579e-05 1.464858208977e-08 1.430197447175e-04 8.694893472913e-09 6.190947495026e-05 8.675782752840e-09 1.567456237854e-04 6.254813855196e-09
3.428571e+00 1.258018748549e-05 9.626962639773e-09 5.282521324941e-05 1.439138695107e-08 1.981400363606e-05 1.065030714091e-08 7.132155838998e-05 9.048796572204e-09 2.887039135484e-05 2.623050871923e-09 8.887729628019e-05 6.909500259325e-09 3.751754055401e-05 2.656575248073e-09 1.044605679403e-04 1.469626159601e-08 4.513387112464e-05 1.207937107725e-08 1.179449527340e-04 9.711635896620e-09 5.175493967777e-05 7.229377889101e-09 1.297833741713e-04 7.124265500913e-09
3.571429e+00 1.018124755372e-05 8.541204388712e-09 4.255759436747e-05 1.368240957026e-08 1.626517086786e-05 9.670614086410e-09 5.823887401979e-05 2.654864143240e-09 2.392776305027e-05 2.161646479518e-09 7.307564231964e-05 6.210675945547e-09 3.129583351927e-05 2.405344171589e-09 8.639441385837e-05 1.488973477872e-08 3.783337984117e-05 1.398497966310e-08 9.799188646586e-05 1.082433368440e-08 4.356235919353e-05 5.988205417159e-09 1.082571284576e-04 8.325129960407e-09
3.714286e+00 8.302801938552e-06 7.575288174203e-09 3.455723464504e-05 1.422235510673e-08 1.344743023192e-05 8.795288426855e-09 4.778576640998e-05 1.153082559950e-08 1.996580202573e-05 1.627425108473e-09 6.051618356572e-05 1.411363558989e-08 2.627734901691e-05 2.027570065206e-09 7.194403285804e-05 1.003827550971e-08 3.191787825348e-05 1.429823580761e-08 8.197849157827e-05 1.165394617420e-08 3.690065768236e-05 5.263361478531e-09 9.092494547151e-05 9.338501839710e-09
3.857143e+00 6.819259142448e-06 8.374707048048e-09 2.826791309280e-05 1.468777440233e-08 1.119192051326e-05 8.015194380295e-09 3.953490674965e-05 1.462203006551e-08 1.676512848804e-05 1.416722340516e-09 5.045161996638e-05 1.252686450766e-08 2.219871682864e-05 1.809721782838e-09 6.031065897540e-05 1.010557315392e-08 2.708896586922e-05 1.159798566836e-08 6.902422765649e-05 1.236795046522e-08 3.144391999828e-05 4.729266619629e-09 7.685959429046e-05 1.021418492734e-08
4.000000e+00 5.638169626279e-06 7.373837926928e-09 2.328242480776e-05 1.484953675574e-08 9.372721805102e-06 7.319444736415e-09 3.292168026379e-05 1.402464101527e-08 1.416068283432e-05 2.308418632904e-09 4.232412441023e-05 1.131794094397e-08 1.886043271275e-05 1.489679360589e-08 5.086688977220e-05 1.014181265740e-08 2.311970953467e-05 9.380275046617e-09 5.846735341550e-05 1.286568188219e-08 2.694350855501e-05 4.235267763040e-09 6.536144073709e-05 1.104524782886e-08
4.142857e+00 4.690816434745e-06 6.500738109932e-09 1.929969614608e-05 1.380515629718e-08 7.895345601271e-06 1.391751853314e-08 2.758145074845e-05 1.467106748395e-08 1.202635780853e-05 1.429648269383e-08 3.571367499889e-05 1.028774419800e-08 1.610994827808e-05 1.294120963124e-08 4.314685957581e-05 1.020808645074e-08 1.983592399941e-05 7.624898336611e-09 4.980474389759e-05 1.316921621578e-08 2.320805794462e-05 3.850959359167e-09 5.589742116743e-05 1.181924958362e-08
4.285714e+00 3.925563329879e-06 5.702810960741e-09 1.609271297026e-05 1.230100354988e-08 6.686967754169e-06 1.283254861674e-08 2.323940944339e-05 1.447738102131e-08 1.026724895414e-05 1.263463826437e-08 3.030098314268e-05 9.439670758957e-09 1.382981821620e-05 1.141828212324e-08 3.679449888159e-05 1.024693612887e-08 1.710269871794e-05 1.393176390430e-08 4.265054167565e-05 1.334003040297e-08 2.008888587695e-05 3.515495096658e-09 4.805811709669e-05 1.206224104581e-08
4.428571e+00 3.303292643973e-06 5.091102484047e-09 1.349711699979e-05 9.558380250684e-09 5.692679823195e-06 1.186283824704e-08 1.968576954751e-05 1.130780152229e-08 8.808231906470e-06 1.109938597891e-08 2.584108216245e-05 8.714107893550e-09 1.192808109841e-05 9.690585467962e-09 3.153547525076e-05 1.027936396102e-08 1.481481955339e-05 1.115544181483e-08 3.670569980105e-05 1.410229929848e-08 1.746961407426e-05 3.235693500629e-09 4.152514455147e-05 1.225943317969e-08
4.571429e+00 2.794174986407e-06 4.527154987794e-09 1.138125473312e-05 1.370906842289e-08 4.869733664271e-06 1.099489046868e-08 1.675962035990e-05 1.163518994079e-08 7.591332054625e-06 9.655788443298e-09 2.214451806182e-05 8.062850378687e-09 1.033413107825e-05 8.719373951488e-09 2.715625766662e-05 1.026085070661e-08 1.288941424291e-05 9.038030298870e-09 3.173864918586e-05 1.394267150522e-08 1.525842508118e-05 2.973863947651e-09 3.604983717404e-05 1.252606827812e-08
4.714286e+00 2.375154087974e-06 4.037771421391e-09 9.644455038547e-06 1.458235381073e-08 4.184822033183e-06 1.021676550119e-08 1.433621132676e-05 9.502284914486e-09 6.571104536188e-06 1.458919187845e-08 1.906356453605e-05 7.587098752696e-09 8.990933163498e-06 7.964724810864e-09 2.348989563902e-05 1.023977574896e-08 1.126083493271e-05 1.278542455303e-08 2.756586412371e-05 1.367260331238e-08 1.338238169271e-05 2.741675575486e-09 3.143752588012e-05 1.368899168687e-08
4.857143e+00 2.042807963163e-06 6.256060459809e-09 8.211595864326e-06 1.365248741937e-08 3.611804624330e-06 9.517950573207e-09 1.231833831475e-05 8.174129074514e-09 5.711149067483e-06 7.115241698481e-09 1.648222846762e-05 7.145124586483e-09 7.853532486677e-06 7.376339043401e-09 2.040459715321e-05 1.018426385804e-08 9.876779346446e-06 1.044327591217e-08 2.404254960784e-05 1.334439586485e-08 1.178314295094e-05 1.353357947296e-08 2.753210870490e-05 1.377394850303e-08
5.000000e+00 1.739846344449e-06 2.510326048795e-09 7.052640064396e-06 2.114228997562e-11 3.130024956032e-06 8.889217215236e-09 1.062951576833e-05 7.284139981929e-09 4.983204706212e-06 1.207683371670e-08 1.430876705756e-05 6.784376813280e-09 6.885963500499e-06 6.912576604837e-09 1.779569754870e-05 1.011007761183e-08 8.695210180616e-06 1.279445915713e-08 2.105337023799e-05 1.297009367200e-08 1.041375014685e-05 1.315906525366e-08 2.420820222808e-05 1.312391394810e-08
5.142857e+00 1.498606450725e-06 2.317155101772e-09 6.032212755506e-06 1.460386585336e-08 2.723053936655e-06 8.322478902559e-09 9.209118238850e-06 6.563900169963e-09 4.364064593368e-06 1.175603099330e-08 1.247013872222e-05 6.488719447091e-09 6.059275606352e-06 6.538590253850e-09 1.557947739976e-05 9.980097149739e-09 7.682150929787e-06 1.071289488581e-08 1.850584677962e-05 1.256035301311e-08 9.236214926176e-06 1.270089900908e-08 2.136702102747e-05 1.276986649902e-08
5.285714e+00 1.295944837111e-06 2.153229627085e-09 5.202101992783e-06 1.323293391901e-08 2.377744373317e-06 7.810656242303e-09 8.009017647829e-06 5.992038356369e-09 3.835267337752e-06 1.045509344051e-08 1.090780087946e-05 6.113267721113e-09 5.350038981846e-06 6.238155482005e-09 1.368865444747e-05 9.815362579662e-09 6.810048449394e-06 9.046460693946e-09 1.632538047783e-05 1.212448900339e-08 8.219496005414e-06 1.236141416110e-08 1.892826273305e-05 1.266156356368e-08
5.428571e+00 1.124920626818e-06 2.009707046457e-09 4.503490966449e-06 1.452060199594e-08 2.083514035582e-06 7.347553286050e-09 6.990647308059e-06 5.536884689891e-09 3.381805242218e-06 9.116473629744e-09 9.574650151399e-06 5.884444500096e-09 4.739152099276e-06 5.959823915706e-09 1.206878577502e-05 9.620378783370e-09 6.056385839680e-06 7.689352653028e-09 1.445145304861e-05 1.167055330868e-08 7.338317501329e-06 1.216257201397e-08 1.682620508846e-05 1.224689177344e-08
5.571429e+00 9.799789236755e-07 1.887682692924e-09 3.912958103792e-06 1.249122154468e-08 1.831798089262e-06 6.927746342861e-09 6.122812970598e-06 5.088759787027e-09 2.991450689814e-06 7.871939433411e-09 8.432457291953e-06 5.644813779776e-09 4.211005439366e-06 5.692191902254e-09 1.067559174181e-05 9.397518266299e-09 5.402679269310e-06 6.569231976452e-09 1.283469840274e-05 1.121073235685e-08 6.571482343360e-06 1.155042997620e-08 1.500740810494e-05 1.191891963004e-08
5.714286e+00 8.566404116378e-07 1.785837501133e-09 3.411697200055e-06 1.396862028114e-08 1.613950243078e-06 1.877902623575e-09 5.380389364587e-06 4.724992335385e-09 2.654190536533e-06 6.748431314347e-09 7.450212266042e-06 5.482196211706e-09 3.752751530602e-06 5.413245289477e-09 9.472867814156e-06 9.148320022757e-09 4.833500691894e-06 1.392450888028e-08 1.143466107713e-05 1.073935852624e-08 5.902352190898e-06 1.128335092604e-08 1.342784391776e-05 1.162676532456e-08
5.857143e+00 7.511905413704e-07 1.836638303885e-09 2.984573685611e-06 1.396500505974e-08 1.427845195416e-06 9.817723909811e-09 4.742782620419e-06 4.346481267243e-09 2.361785409240e-06 5.745111863488e-09 6.602348538414e-06 5.285280668911e-09 3.353768637537e-06 5.099403334954e-09 8.430870873397e-06 8.878030524991e-09 4.336589796934e-06 1.262983296468e-08 1.021799724985e-05 1.026761104013e-08 5.316300776213e-06 1.097318489054e-08 1.205117676300e-05 1.137152677829e-08
6.000000e+00 6.608611605633e-07 1.794096667307e-09 2.619201976376e-06 1.397290188480e-08 1.266716038826e-06 1.476781826075e-08 4.193396239419e-06 4.130022192319e-09 2.107424248283e-06 4.851711017559e-09 5.864980753140e-06 1.405741433954e-08 3.005228955693e-06 4.720501941351e-09 7.525047681240e-06 8.590909717562e-09 3.901214579010e-06 1.144471917763e-08 9.157115177185e-06 9.799502514957e-09 4.791376864150e-06 1.402167802817e-08 1.084726575161e-05 1.112725269334e-08
6.142857e+00 5.831331974357e-07 1.803383560728e-09 2.305548769410e-06 1.446517164804e-08 1.126939873085e-06 1.401366651128e-08 3.718498639864e-06 4.136276024252e-09 1.885451950121e-06 4.055004587378e-09 5.224039826981e-06 9.778423125642e-09 2.699013096203e-06 6.356416706421e-09 6.735039993250e-06 8.240364685047e-09 3.518618054541e-06 1.042197748517e-08 8.229077410128e-06 9.338304431418e-09 4.337835799800e-06 1.246434503987e-08 9.791007773051e-06 1.091262050369e-08
6.285714e+00 5.162017494414e-07 2.114976040981e-09 2.035346899889e-06 1.407871153621e-08 1.005257788448e-06 1.331104054559e-08 3.306251427257e-06 3.913844628893e-09 1.692825004200e-06 7.118945848631e-09 4.666093537505e-06 6.808791019710e-09 2.430872332777e-06 6.559376745813e-09 6.043892568616e-06 7.936195967166e-09 3.181400491106e-06 9.507328871397e-09 7.414735050325e-06 8.886642782604e-09 3.936977315244e-06 1.107113653005e-08 8.861404642525e-06 1.069258308600e-08
6.428571e+00 4.583069168091e-07 1.029259340016e-08 1.801815000560e-06 1.400224921759e-08 8.992694621216e-07 1.287358408639e-08 2.947460772947e-06 3.718477567923e-09 1.522123102667e-06 6.608596541458e-09 4.187344847207e-06 9.739618333051e-09 2.195945622665e-06 4.464223099763e-09 5.437430050394e-06 1.468764188444e-08 2.883343575314e-06 8.687465138286e-09 6.698037397940e-06 8.446585920121e-09 3.581688170441e-06 9.815785376269e-09 8.040821182108e-06 1.046730952379e-08
6.571429e+00 4.077578317653e-07 8.234928829447e-09 1.599337577415e-06 1.389191605444e-08 8.062141214090e-07 1.226647467823e-08 2.634273805437e-06 3.593077954380e-09 1.370405524728e-06 2.220933384921e-09 3.760749457454e-06 9.196079279998e-09 1.987181375453e-06 4.269334100281e-09 4.903693423771e-06 1.440514463745e-08 2.619188493214e-06 7.950941796518e-09 6.065478667834e-06 8.019724121077e-09 3.265939790701e-06 8.679562104670e-09 7.314389622212e-06 1.023797202287e-08
6.714286e+00 3.634403958353e-07 1.751038820795e-09 1.423239132737e-06 1.170350256646e-08 7.244895761901e-07 1.169750406763e-08 2.360066035346e-06 3.418410421562e-09 1.237858529653e-06 2.815563384107e-09 3.385371011903e-06 1.378714233483e-08 1.803683941964e-06 1.430110520818e-08 4.432779906501e-06 1.315101183704e-08 2.384472094639e-06 7.287889207714e-09 5.505652410263e-06 7.607240839896e-09 2.984604898294e-06 7.860757257392e-09 6.669529138687e-06 1.000574671126e-08
6.857143e+00 3.249443318811e-07 1.394158358857e-09 1.269660034875e-06 1.280268952958e-08 6.525226214199e-07 1.116401801093e-08 2.119335263795e-06 3.264237082549e-09 1.120555621579e-06 2.893821881774e-09 3.053332048611e-06 1.389297799755e-08 1.639382299150e-06 1.328295377504e-08 4.016153418206e-06 1.234273031410e-08 2.175387560714e-06 6.680351588225e-09 5.008891005585e-06 7.209975908587e-09 2.733308052143e-06 7.449490346780e-09 6.095556471241e-06 1.073485423151e-09
7.000000e+00 2.911310266089e-07 1.319981985524e-09 1.135273857911e-06 1.485525134915e-08 5.889840222966e-07 1.066358816973e-08 1.907449265117e-06 3.136717949380e-09 1.016485911492e-06 2.983792743890e-09 2.760983555515e-06 1.308517101016e-08 1.493101847373e-06 1.235993789101e-08 3.646524016702e-06 1.192453188849e-08 1.988700091035e-06 6.140363325473e-09 4.566972694079e-06 6.828481141295e-09 2.508303308556e-06 7.049155309382e-09 5.583369376790e-06 9.952864654977e-10
7.142857e+00 2.614880109509e-07 1.229432273861e-09 1.017467502306e-06 1.386113989145e-08 5.327468898597e-07 1.019399334264e-08 1.720464714915e-06 3.020965985562e-09 9.239360314802e-07 3.083096126996e-09 2.501899723887e-06 1.263243582766e-08 1.362561975884e-06 1.152280920968e-08 3.317968992423e-06 1.116350055060e-08 1.821620247567e-06 5.651525134435e-09 4.172882475025e-06 6.463068912403e-09 2.306373673958e-06 6.661464216710e-09 5.125185881246e-06 9.230216459099e-10
7.285714e+00 2.329397985947e-07 1.381956460697e-08 9.139136267308e-07 1.433009938110e-08 4.828527789950e-07 9.753202128480e-09 1.555049054874e-06 2.915439201010e-09 8.414415444414e-07 3.189694236009e-09 2.271747715662e-06 1.297494708710e-08 1.245806970235e-06 1.076371941118e-08 3.025149986968e-06 1.045160124390e-08 1.671755562114e-06 5.208187600731e-09 3.820616172267e-06 6.113854333857e-09 2.124748144809e-06 6.287743379707e-09 4.714333994486e-06 8.559741844736e-10
7.428571e+00 2.100517497107e-07 3.334595868697e-12 8.226277500473e-07 1.323797609015e-08 4.382081718529e-07 1.443977681843e-08 1.408367508543e-06 2.818841692687e-09 7.677470070130e-07 3.301847910991e-09 2.067008120895e-06 6.167939330626e-09 1.141154786438e-06 1.007581273747e-08 2.763587853611e-06 9.786471118335e-09 1.537043398489e-06 4.805417668328e-09 3.505019242685e-06 5.780791673569e-09 1.961033001274e-06 5.928815175984e-09 4.345074915681e-06 7.938025787253e-10
7.571429e+00 1.897940215314e-07 1.223275144933e-08 7.419715458826e-07 1.251650949952e-08 3.986688858499e-07 1.378576085174e-08 1.278001301049e-06 2.730075876847e-09 7.017730215933e-07 3.418076340418e-09 1.884140682759e-06 5.457796086163e-09 1.047154650773e-06 9.452944999022e-09 2.529434427976e-06 9.165728457499e-09 1.415691390991e-06 4.476896077582e-09 3.221653666470e-06 5.463705646055e-09 1.813154700007e-06 5.584912399989e-09 4.012458457914e-06 7.361751883127e-10
7.714286e+00 1.737105817703e-07 1.121446404189e-09 6.705423799540e-07 1.171161985356e-08 3.633550080436e-07 1.324292962578e-08 1.161876466777e-06 1.356642333212e-08 6.425889562039e-07 3.537120799805e-09 1.720609726573e-06 8.552989241272e-09 9.625518402564e-07 8.889501813003e-09 2.319374274380e-06 8.586995665635e-09 1.306172862579e-06 4.136281228473e-09 2.966687627809e-06 5.162318178155e-09 1.679312242777e-06 5.255587032475e-09 3.712202729277e-06 6.827743924874e-10
7.857143e+00 1.577137605954e-07 9.857425769082e-10 6.071434804626e-07 1.077269776282e-08 3.317495973833e-07 1.281150637339e-08 1.058242060849e-06 1.476440056645e-08 5.893902786300e-07 3.657912609646e-09 1.574069121710e-06 5.118822613193e-09 8.862583278239e-07 8.380288940465e-09 2.130543135679e-06 8.047921073350e-09 1.207134051568e-06 3.825835332395e-09 2.736803764233e-06 4.876271214399e-09 1.557937315495e-06 4.939575234605e-09 3.440593910833e-06 6.332989070710e-10
8.000000e+00 1.433527039910e-07 9.726655321978e-10 5.507507932586e-07 9.997218947958e-09 3.034065694107e-07 1.249602513861e-08 9.655296122461e-07 1.384501257408e-08 5.414796612196e-07 3.779545152860e-09 1.442492691955e-06 3.668057181776e-09 8.173282350973e-07 7.920471027759e-09 1.960460016551e-06 7.546198394624e-09 1.117404282532e-06 3.542451411736e-09 2.529122602147e-06 4.626076575376e-09 1.447660822294e-06 4.634566822214e-09 3.194420197887e-06 1.476497859623e-08


==> anc/fig10/integral_ratios.dat <==
# Ratio results using linear interpolation
# Ratios (numerator / denominator):
# 1: R1: scdifffactbreakD000000/scamplisquared000000
# 2: R2: scdifffactbreakD000400/scamplisquared000400
# 3: R3: scdifffactbreakD000800/scamplisquared000800
# 4: R4: scdifffactbreakD001200/scamplisquared001200
# 5: R5: scdifffactbreakD001600/scamplisquared001600
# 6: R6: scdifffactbreakD002000/scamplisquared002000
#
# Q ratio1 error1 ratio2 error2 ratio3 error3 ratio4 error4 ratio5 error5 ratio6 error6
1.000000e+00 1.917547543678e-01 1.655475518333e-05 2.127762532423e-01 3.626951981096e-05 2.378351620272e-01 1.706023594120e-05 2.577578026380e-01 1.694132891951e-05 2.719558747222e-01 1.204717023944e-05 2.817320996092e-01 4.097892027427e-06
1.142857e+00 1.978789083975e-01 7.770370076653e-06 2.204864825543e-01 3.366751003666e-05 2.476511062320e-01 3.806513746057e-05 2.690350964230e-01 2.251156779673e-05 2.841225114733e-01 1.177397588616e-05 2.944743318208e-01 3.353374009696e-06
1.285714e+00 2.031737296881e-01 1.534054841473e-05 2.272553191896e-01 3.039550314602e-05 2.563536186141e-01 1.640347729588e-05 2.790556876438e-01 3.703726912501e-06 2.949501502140e-01 9.211448070116e-06 3.058321103196e-01 3.958155905890e-06
1.428571e+00 2.077640723326e-01 4.437199914372e-05 2.332421991882e-01 3.494899221318e-05 2.641269316727e-01 7.864772918422e-06 2.880297698646e-01 5.634060370656e-06 3.046652836861e-01 1.252796510047e-05 3.160416514609e-01 4.904369109227e-06
1.571429e+00 2.117845928041e-01 5.217984062946e-05 2.385756272366e-01 4.931473821100e-05 2.711190460846e-01 1.155406974259e-05 2.961224475549e-01 8.325236287288e-06 3.134466104205e-01 1.265959109718e-05 3.252887162968e-01 6.350152569722e-06
1.714286e+00 2.153179104066e-01 5.080748469430e-05 2.433592821520e-01 5.916050834430e-05 2.774493283505e-01 1.298946736627e-05 3.034730228092e-01 9.918006042868e-06 3.214380187737e-01 1.305633269577e-05 3.337193258515e-01 3.933686942208e-06
1.857143e+00 2.184415040895e-01 5.173917851905e-05 2.476772760399e-01 1.216705976651e-05 2.832148725168e-01 1.764394617748e-05 3.101820943108e-01 1.579876736777e-05 3.287516933447e-01 1.252890645853e-05 3.414508326213e-01 4.903285933177e-06
2.000000e+00 2.212172651141e-01 4.834336562223e-05 2.515986714282e-01 1.365596405219e-06 2.884943039115e-01 2.316270870726e-05 3.163403993835e-01 1.200621987617e-05 3.354809912543e-01 1.153447765958e-05 3.485779511699e-01 7.167945406290e-06
2.142857e+00 2.236999537862e-01 5.647770561782e-05 2.551795305543e-01 2.043595042975e-05 2.933227334582e-01 9.427840578226e-06 3.220168573605e-01 1.117753557323e-05 3.417062847114e-01 9.334282440752e-06 3.551832714026e-01 9.622280125354e-06
2.285714e+00 2.259326642801e-01 5.533972062276e-05 2.584674462986e-01 2.808497839130e-05 2.978448416772e-01 3.461106272181e-05 3.272809474949e-01 1.383466101113e-05 3.474816474696e-01 1.032064015229e-05 3.613206993922e-01 1.313522212105e-05
2.428571e+00 2.279538701491e-01 6.141924913103e-05 2.614995966975e-01 3.394500188543e-05 3.020155897968e-01 4.395371600682e-05 3.321797864373e-01 2.914198316278e-05 3.528713775469e-01 2.680499218324e-05 3.670530643841e-01 1.484989038202e-05
2.571429e+00 2.297900694106e-01 6.363633639277e-05 2.643117964190e-01 4.313714192677e-05 3.059011731935e-01 5.302881891205e-05 3.367647885660e-01 3.654836745417e-05 3.579137041875e-01 3.428402821346e-05 3.724221533848e-01 1.697976134979e-05
2.714286e+00 2.314685523414e-01 7.279650226549e-05 2.669287593470e-01 5.026146115955e-05 3.095412240285e-01 3.516728551224e-05 3.410524482512e-01 2.676437971679e-05 3.626476455164e-01 3.351089205225e-05 3.774688508157e-01 2.332142092228e-05
2.857143e+00 2.329017398388e-01 1.059312620900e-04 2.693773204149e-01 5.928926887692e-05 3.129572481332e-01 1.546607736605e-05 3.450898799015e-01 3.015567628262e-05 3.671054483864e-01 4.975129204827e-05 3.822170263584e-01 2.688855442192e-05
3.000000e+00 2.344351984861e-01 1.421814067604e-04 2.716735009810e-01 6.852739429575e-05 3.161810724390e-01 2.812563435647e-05 3.488977573651e-01 3.953280780442e-05 3.713164139091e-01 6.124663105318e-05 3.867010220567e-01 2.773016189584e-05
3.142857e+00 2.357584570992e-01 1.619163610846e-04 2.738399898796e-01 1.341344164834e-04 3.192181744135e-01 2.593218843086e-05 3.524957132471e-01 4.197135085025e-05 3.752999394068e-01 6.245431149435e-05 3.909413928652e-01 3.311466163770e-05
3.285714e+00 2.369919555349e-01 1.786393779092e-04 2.758748648517e-01 1.357796380386e-04 3.220980043772e-01 3.609279517610e-05 3.559104293263e-01 3.875152440580e-05 3.790781844344e-01 1.049842563922e-04 3.949678048749e-01 5.754968508585e-05
3.428571e+00 2.381474055977e-01 1.934461763698e-04 2.778122643889e-01 1.534314325495e-04 3.248342666031e-01 3.884269529972e-05 3.591550505015e-01 5.656752234616e-05 3.826689491872e-01 1.071528070706e-04 3.987794277058e-01 5.985032056625e-05
3.571429e+00 2.392345644776e-01 2.149310938568e-04 2.792837454641e-01 1.665381935328e-04 3.274382857370e-01 4.061377423466e-05 3.622437160183e-01 6.835794479704e-05 3.860868609194e-01 1.489516641985e-04 4.023971429334e-01 6.338216641626e-05
3.714286e+00 2.402623364930e-01 2.404800981564e-04 2.814107890736e-01 1.961834852398e-04 3.299250026904e-01 8.150947018251e-05 3.652470951797e-01 5.823607134739e-05 3.893445419523e-01 1.829860245470e-04 4.058364565522e-01 7.133199441981e-05
3.857143e+00 2.412367379248e-01 3.216868294918e-04 2.830895892619e-01 2.281768023763e-04 3.323010935866e-01 8.715615414294e-05 3.680728615102e-01 6.858612831614e-05 3.924559069901e-01 1.821494267473e-04 4.091085867491e-01 8.210959432289e-05
4.000000e+00 2.421641934993e-01 3.523668941750e-04 2.846975527980e-01 2.532574202476e-04 3.345771006876e-01 1.047835087521e-04 3.707801439643e-01 3.020447986333e-04 3.954293838198e-01 1.825134367169e-04 4.122232963528e-01 9.513840485476e-05
4.142857e+00 2.430513101989e-01 3.790527494074e-04 2.862556314851e-01 5.270698758607e-04 3.367437769679e-01 4.118936353845e-04 3.733747585911e-01 3.126719221505e-04 3.982737877379e-01 1.858187166631e-04 4.151901368598e-01 1.115947070159e-04
4.285714e+00 2.439342165074e-01 4.004332115717e-04 2.877425853035e-01 5.805556219310e-04 3.388421064028e-01 4.301253598248e-04 3.758664647316e-01 3.275042639210e-04 4.009960494288e-01 3.499003540940e-04 4.180123377813e-01 1.279017604855e-04
4.428571e+00 2.447406097187e-01 4.151134669622e-04 2.891774085568e-01 6.250843331240e-04 3.408615727119e-01 4.446391005133e-04 3.782432642463e-01 3.311030708319e-04 4.036108733436e-01 3.411899338724e-04 4.206996571103e-01 1.466221884396e-04
4.571429e+00 2.455067610671e-01 4.956549644282e-04 2.905634829248e-01 6.863472759859e-04 3.428086370375e-01 4.535482007825e-04 3.805432694414e-01 3.518065884653e-04 4.061109900246e-01 3.360331649805e-04 4.232591955274e-01 1.686240840889e-04
4.714286e+00 2.462714667113e-01 5.602953554233e-04 2.919057160779e-01 7.384517421548e-04 3.446944312940e-01 7.774904381130e-04 3.827574758810e-01 3.779000306776e-04 4.085065094340e-01 5.061395839320e-04 4.256817710065e-01 2.048480373107e-04
4.857143e+00 2.487711276729e-01 8.668873552923e-04 2.932055064606e-01 7.967850344318e-04 3.465034524125e-01 4.570788360760e-04 3.848903473912e-01 4.093767338288e-04 4.108041579427e-01 4.905737218892e-04 4.279782227084e-01 5.361635917804e-04
5.000000e+00 2.466943341164e-01 3.559420931961e-04 2.944654323161e-01 8.602778382834e-04 3.482623405753e-01 8.600174930202e-04 3.869454109149e-01 4.463317680032e-04 4.130079926551e-01 6.588294192961e-04 4.301744528047e-01 5.914933420073e-04
5.142857e+00 2.484339514314e-01 7.136542924843e-04 2.956910603197e-01 9.279715685571e-04 3.499611905352e-01 9.601606845193e-04 3.889267560699e-01 4.880720670219e-04 4.151202061311e-01 6.438171794273e-04 4.322649804249e-01 6.481282022515e-04
5.285714e+00 2.491194595779e-01 7.569041140711e-04 2.968833979236e-01 1.000207347170e-03 3.516077511989e-01 9.785439625979e-04 3.908374634175e-01 5.349923836469e-04 4.171448536004e-01 6.348573419031e-04 4.342446066676e-01 7.147534167878e-04
5.428571e+00 2.497885829457e-01 9.207615983047e-04 2.980430772383e-01 1.077237992082e-03 3.532040532806e-01 9.765781929520e-04 3.926784506429e-01 5.846692511844e-04 4.190849058091e-01 6.305970428195e-04 4.361243347949e-01 7.894639773862e-04
5.571429e+00 2.504445224511e-01 9.337593078996e-04 2.991759013477e-01 1.158463977407e-03 3.547543244208e-01 9.632607408862e-04 3.944517120183e-01 6.362910877171e-04 4.209432196830e-01 6.302091090783e-04 4.378825642250e-01 8.445715212774e-04
5.714286e+00 2.510892266829e-01 1.153631989614e-03 2.999690419621e-01 4.372813242103e-04 3.562570356056e-01 9.429757005304e-04 3.961579116510e-01 6.876943690731e-04 4.227060740404e-01 1.280826172717e-03 4.395606790670e-01 9.224716437771e-04
5.857143e+00 2.516910689764e-01 1.328764340258e-03 3.010564281965e-01 2.088340045837e-03 3.577189837069e-01 9.160695500691e-04 3.977962286339e-01 7.357411276437e-04 4.244070233036e-01 1.307541469202e-03 4.411437057778e-01 1.001186961206e-03
6.000000e+00 2.523139362767e-01 1.510306750552e-03 3.020740150712e-01 3.534228735003e-03 3.593233016417e-01 1.194173540612e-03 3.993634436610e-01 7.754895756624e-04 4.260309610094e-01 1.330377315782e-03 4.417128679124e-01 1.369761659143e-03
6.142857e+00 2.529259867207e-01 1.769180017063e-03 3.030631397855e-01 3.783683327378e-03 3.609183720964e-01 1.029035709524e-03 4.007419553422e-01 1.063546296218e-03 4.275835405571e-01 1.356249945110e-03 4.430428307635e-01 1.365454225144e-03
6.285714e+00 2.536185597992e-01 2.038962628757e-03 3.040475930416e-01 4.042078233901e-03 3.627927709964e-01 1.614911645645e-03 4.022031009287e-01 1.206969832617e-03 4.290646219336e-01 1.381496339276e-03 4.442836631510e-01 1.359526073803e-03
6.428571e+00 2.543584755741e-01 6.044677974724e-03 3.050997218947e-01 4.384613927869e-03 3.635055526134e-01 1.790442623632e-03 4.038572638753e-01 1.365334865568e-03 4.304758848018e-01 1.406037526460e-03 4.454381075419e-01 1.351462967272e-03
6.571429e+00 2.549541994908e-01 5.604999059273e-03 3.060479589271e-01 4.675165669486e-03 3.643969214732e-01 1.068985483271e-03 4.052417644667e-01 1.474842939141e-03 4.318189275158e-01 1.429794554713e-03 4.465088625828e-01 1.341163283995e-03
6.714286e+00 2.553614410083e-01 2.433753909295e-03 3.069785189650e-01 4.976335086299e-03 3.656492967242e-01 1.705640593242e-03 4.068967961434e-01 3.444665573590e-03 4.330952840746e-01 1.452690128537e-03 4.474985919143e-01 1.356399765772e-03
6.857143e+00 2.559301883619e-01 2.804580479117e-03 3.078902298126e-01 5.289000305938e-03 3.669943536240e-01 1.920074741626e-03 4.081971300494e-01 3.537308015738e-03 4.343052300976e-01 1.472946140600e-03 4.484099302564e-01 1.224666883175e-03
7.000000e+00 2.564412318493e-01 3.551304976323e-03 3.087809637026e-01 5.613509327610e-03 3.681607988797e-01 2.052399231158e-03 4.094589369312e-01 3.644399632679e-03 4.354525906436e-01 1.493864154301e-03 4.492454536472e-01 1.265064383130e-03
7.142857e+00 2.569988823802e-01 3.703787454623e-03 3.096529008943e-01 5.950034347376e-03 3.692937900984e-01 2.235029738760e-03 4.106614555458e-01 3.737615276571e-03 4.365376351885e-01 1.513734281182e-03 4.500078099405e-01 1.302275008539e-03
7.285714e+00 2.548816340861e-01 1.564052467847e-02 3.105064611831e-01 6.298916342976e-03 3.703939212265e-01 2.539031045988e-03 4.118165960701e-01 3.832002122558e-03 4.375617666723e-01 1.532493846213e-03 4.506995362004e-01 1.336258172965e-03
7.428571e+00 2.553424069375e-01 4.109049715914e-03 3.111461810890e-01 1.027174290288e-02 3.714291198239e-01 1.944253908841e-03 4.129250984176e-01 3.928220017915e-03 4.385263794763e-01 1.550087110760e-03 4.513231737839e-01 1.366979808557e-03
7.571429e+00 2.557969002783e-01 1.704216421933e-02 3.119471674424e-01 1.080753325240e-02 3.724631753960e-01 2.110716964169e-03 4.139876642743e-01 4.027021953064e-03 4.394300373516e-01 1.576848220640e-03 4.518812391517e-01 1.394359891450e-03
7.714286e+00 2.590598103318e-01 4.823907274782e-03 3.127311882404e-01 1.196851984965e-02 3.734658396265e-01 2.769929783776e-03 4.150049652998e-01 4.129218358954e-03 4.402798765652e-01 1.590869188220e-03 4.523762211404e-01 1.418202551338e-03
7.857143e+00 2.597635742959e-01 4.886648418856e-03 3.134912225253e-01 1.287225363977e-02 3.744373550696e-01 2.623548424809e-03 4.159776504790e-01 4.235647148354e-03 4.410743902592e-01 1.603680081300e-03 4.528105774384e-01 1.438092474884e-03
8.000000e+00 2.602859691637e-01 5.043992581284e-03 3.142384920799e-01 1.370411612019e-02 3.753777500845e-01 2.788603946122e-03 4.169063526913e-01 4.347150186705e-03 4.418149921176e-01 1.617077825536e-03 4.531842189239e-01 2.548049168861e-03


==> anc/fig10/scamplisquared000000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 2.192661957287e-02 6.382235745138e-07
1.142857e+00 1.214125185973e-02 3.663631498139e-07
1.285714e+00 7.100609638140e-03 5.313266982568e-07
1.428571e+00 4.345036041377e-03 9.279320246828e-07
1.571429e+00 2.761987200760e-03 6.795258234797e-07
1.714286e+00 1.813887073347e-03 4.243814162471e-07
1.857143e+00 1.225355933814e-03 2.834941251660e-07
2.000000e+00 8.484857891932e-04 1.846951502990e-07
2.142857e+00 6.004793759976e-04 1.507795474438e-07
2.285714e+00 4.332866760603e-04 1.053418254594e-07
2.428571e+00 3.181226259903e-04 7.627312898693e-08
2.571429e+00 2.372495357422e-04 6.409807854352e-08
2.714286e+00 1.794590786291e-04 4.999408494446e-08
2.857143e+00 1.375854264822e-04 5.125605587994e-09
3.000000e+00 1.066061471232e-04 2.709840925702e-08
3.142857e+00 8.354719354882e-05 2.474186928206e-08
3.285714e+00 6.612945610260e-05 1.977742422981e-08
3.428571e+00 5.282521324941e-05 1.439138695107e-08
3.571429e+00 4.255759436747e-05 1.368240957026e-08
3.714286e+00 3.455723464504e-05 1.422235510673e-08
3.857143e+00 2.826791309280e-05 1.468777440233e-08
4.000000e+00 2.328242480776e-05 1.484953675574e-08
4.142857e+00 1.929969614608e-05 1.380515629718e-08
4.285714e+00 1.609271297026e-05 1.230100354988e-08
4.428571e+00 1.349711699979e-05 9.558380250684e-09
4.571429e+00 1.138125473312e-05 1.370906842289e-08
4.714286e+00 9.644455038547e-06 1.458235381073e-08
4.857143e+00 8.211595864326e-06 1.365248741937e-08
5.000000e+00 7.052640064396e-06 2.114228997562e-11
5.142857e+00 6.032212755506e-06 1.460386585336e-08
5.285714e+00 5.202101992783e-06 1.323293391901e-08
5.428571e+00 4.503490966449e-06 1.452060199594e-08
5.571429e+00 3.912958103792e-06 1.249122154468e-08
5.714286e+00 3.411697200055e-06 1.396862028114e-08
5.857143e+00 2.984573685611e-06 1.396500505974e-08
6.000000e+00 2.619201976376e-06 1.397290188480e-08
6.142857e+00 2.305548769410e-06 1.446517164804e-08
6.285714e+00 2.035346899889e-06 1.407871153621e-08
6.428571e+00 1.801815000560e-06 1.400224921759e-08
6.571429e+00 1.599337577415e-06 1.389191605444e-08
6.714286e+00 1.423239132737e-06 1.170350256646e-08
6.857143e+00 1.269660034875e-06 1.280268952958e-08
7.000000e+00 1.135273857911e-06 1.485525134915e-08
7.142857e+00 1.017467502306e-06 1.386113989145e-08
7.285714e+00 9.139136267308e-07 1.433009938110e-08
7.428571e+00 8.226277500473e-07 1.323797609015e-08
7.571429e+00 7.419715458826e-07 1.251650949952e-08
7.714286e+00 6.705423799540e-07 1.171161985356e-08
7.857143e+00 6.071434804626e-07 1.077269776282e-08
8.000000e+00 5.507507932586e-07 9.997218947958e-09


==> anc/fig10/scamplisquared000400.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 2.211554671019e-02 3.618937150861e-06
1.142857e+00 1.250613513692e-02 1.774602898989e-06
1.285714e+00 7.470340706717e-03 9.329849034229e-07
1.428571e+00 4.667606529317e-03 6.922612994100e-07
1.571429e+00 3.028327769006e-03 6.176083828796e-07
1.714286e+00 2.028703952366e-03 4.856153952602e-07
1.857143e+00 1.397058652696e-03 3.067894956740e-09
2.000000e+00 9.854711715250e-04 1.061535991487e-09
2.142857e+00 7.099766147800e-04 3.513288631372e-09
2.285714e+00 5.211599298554e-04 1.444489267576e-08
2.428571e+00 3.890010253866e-04 7.542115139890e-09
2.571429e+00 2.947431885398e-04 1.036197653847e-08
2.714286e+00 2.263706988795e-04 8.582300210753e-09
2.857143e+00 1.760086816487e-04 7.301206709478e-09
3.000000e+00 1.383944959652e-04 8.000096646802e-09
3.142857e+00 1.099415250798e-04 8.138913080329e-09
3.285714e+00 8.816609822224e-05 8.444211021567e-09
3.428571e+00 7.132155838998e-05 9.048796572204e-09
3.571429e+00 5.823887401979e-05 2.654864143240e-09
3.714286e+00 4.778576640998e-05 1.153082559950e-08
3.857143e+00 3.953490674965e-05 1.462203006551e-08
4.000000e+00 3.292168026379e-05 1.402464101527e-08
4.142857e+00 2.758145074845e-05 1.467106748395e-08
4.285714e+00 2.323940944339e-05 1.447738102131e-08
4.428571e+00 1.968576954751e-05 1.130780152229e-08
4.571429e+00 1.675962035990e-05 1.163518994079e-08
4.714286e+00 1.433621132676e-05 9.502284914486e-09
4.857143e+00 1.231833831475e-05 8.174129074514e-09
5.000000e+00 1.062951576833e-05 7.284139981929e-09
5.142857e+00 9.209118238850e-06 6.563900169963e-09
5.285714e+00 8.009017647829e-06 5.992038356369e-09
5.428571e+00 6.990647308059e-06 5.536884689891e-09
5.571429e+00 6.122812970598e-06 5.088759787027e-09
5.714286e+00 5.380389364587e-06 4.724992335385e-09
5.857143e+00 4.742782620419e-06 4.346481267243e-09
6.000000e+00 4.193396239419e-06 4.130022192319e-09
6.142857e+00 3.718498639864e-06 4.136276024252e-09
6.285714e+00 3.306251427257e-06 3.913844628893e-09
6.428571e+00 2.947460772947e-06 3.718477567923e-09
6.571429e+00 2.634273805437e-06 3.593077954380e-09
6.714286e+00 2.360066035346e-06 3.418410421562e-09
6.857143e+00 2.119335263795e-06 3.264237082549e-09
7.000000e+00 1.907449265117e-06 3.136717949380e-09
7.142857e+00 1.720464714915e-06 3.020965985562e-09
7.285714e+00 1.555049054874e-06 2.915439201010e-09
7.428571e+00 1.408367508543e-06 2.818841692687e-09
7.571429e+00 1.278001301049e-06 2.730075876847e-09
7.714286e+00 1.161876466777e-06 1.356642333212e-08
7.857143e+00 1.058242060849e-06 1.476440056645e-08
8.000000e+00 9.655296122461e-07 1.384501257408e-08


==> anc/fig10/scamplisquared000800.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 2.238319438386e-02 2.402485461128e-07
1.142857e+00 1.286725476516e-02 2.002680661445e-07
1.285714e+00 7.810958237656e-03 1.170554438379e-07
1.428571e+00 4.957270555348e-03 1.353110443501e-07
1.571429e+00 3.264966893977e-03 1.138336104345e-07
1.714286e+00 2.218953096407e-03 9.731629360167e-08
1.857143e+00 1.549248841055e-03 8.987806627832e-08
2.000000e+00 1.107277255446e-03 8.110563068202e-08
2.142857e+00 8.078794884169e-04 1.255375523923e-08
2.285714e+00 6.001042648089e-04 6.590721642996e-08
2.428571e+00 4.530757072454e-04 6.097922039316e-08
2.571429e+00 3.470660137589e-04 3.720461106858e-08
2.714286e+00 2.693545096864e-04 1.118748249292e-08
2.857143e+00 2.115371147626e-04 9.902525119180e-09
3.000000e+00 1.679339715074e-04 8.748319328938e-09
3.142857e+00 1.346436796214e-04 9.282376663779e-09
3.285714e+00 1.089359503408e-04 8.268977924695e-09
3.428571e+00 8.887729628019e-05 6.909500259325e-09
3.571429e+00 7.307564231964e-05 6.210675945547e-09
3.714286e+00 6.051618356572e-05 1.411363558989e-08
3.857143e+00 5.045161996638e-05 1.252686450766e-08
4.000000e+00 4.232412441023e-05 1.131794094397e-08
4.142857e+00 3.571367499889e-05 1.028774419800e-08
4.285714e+00 3.030098314268e-05 9.439670758957e-09
4.428571e+00 2.584108216245e-05 8.714107893550e-09
4.571429e+00 2.214451806182e-05 8.062850378687e-09
4.714286e+00 1.906356453605e-05 7.587098752696e-09
4.857143e+00 1.648222846762e-05 7.145124586483e-09
5.000000e+00 1.430876705756e-05 6.784376813280e-09
5.142857e+00 1.247013872222e-05 6.488719447091e-09
5.285714e+00 1.090780087946e-05 6.113267721113e-09
5.428571e+00 9.574650151399e-06 5.884444500096e-09
5.571429e+00 8.432457291953e-06 5.644813779776e-09
5.714286e+00 7.450212266042e-06 5.482196211706e-09
5.857143e+00 6.602348538414e-06 5.285280668911e-09
6.000000e+00 5.864980753140e-06 1.405741433954e-08
6.142857e+00 5.224039826981e-06 9.778423125642e-09
6.285714e+00 4.666093537505e-06 6.808791019710e-09
6.428571e+00 4.187344847207e-06 9.739618333051e-09
6.571429e+00 3.760749457454e-06 9.196079279998e-09
6.714286e+00 3.385371011903e-06 1.378714233483e-08
6.857143e+00 3.053332048611e-06 1.389297799755e-08
7.000000e+00 2.760983555515e-06 1.308517101016e-08
7.142857e+00 2.501899723887e-06 1.263243582766e-08
7.285714e+00 2.271747715662e-06 1.297494708710e-08
7.428571e+00 2.067008120895e-06 6.167939330626e-09
7.571429e+00 1.884140682759e-06 5.457796086163e-09
7.714286e+00 1.720609726573e-06 8.552989241272e-09
7.857143e+00 1.574069121710e-06 5.118822613193e-09
8.000000e+00 1.442492691955e-06 3.668057181776e-09


==> anc/fig10/scamplisquared001200.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 2.264877117349e-02 1.365544366486e-06
1.142857e+00 1.318277333736e-02 1.094888362942e-06
1.285714e+00 8.099033822797e-03 1.017138426384e-07
1.428571e+00 5.199398439869e-03 9.239482365309e-08
1.571429e+00 3.462050329668e-03 8.457030322611e-08
1.714286e+00 2.377453119863e-03 7.738735631566e-08
1.857143e+00 1.676359847133e-03 7.363049027713e-08
2.000000e+00 1.209404677990e-03 1.983431387144e-08
2.142857e+00 8.901956644142e-04 1.593929852461e-08
2.285714e+00 6.669501047819e-04 1.670487006665e-08
2.428571e+00 5.076308633094e-04 3.636904458756e-08
2.571429e+00 3.918637089210e-04 1.720405365543e-08
2.714286e+00 3.063773268884e-04 4.379495977566e-10
2.857143e+00 2.423216050518e-04 4.533903899832e-10
3.000000e+00 1.936843338658e-04 4.759797933942e-10
3.142857e+00 1.563060873426e-04 1.346019288859e-08
3.285714e+00 1.272606774706e-04 1.020632320930e-08
3.428571e+00 1.044605679403e-04 1.469626159601e-08
3.571429e+00 8.639441385837e-05 1.488973477872e-08
3.714286e+00 7.194403285804e-05 1.003827550971e-08
3.857143e+00 6.031065897540e-05 1.010557315392e-08
4.000000e+00 5.086688977220e-05 1.014181265740e-08
4.142857e+00 4.314685957581e-05 1.020808645074e-08
4.285714e+00 3.679449888159e-05 1.024693612887e-08
4.428571e+00 3.153547525076e-05 1.027936396102e-08
4.571429e+00 2.715625766662e-05 1.026085070661e-08
4.714286e+00 2.348989563902e-05 1.023977574896e-08
4.857143e+00 2.040459715321e-05 1.018426385804e-08
5.000000e+00 1.779569754870e-05 1.011007761183e-08
5.142857e+00 1.557947739976e-05 9.980097149739e-09
5.285714e+00 1.368865444747e-05 9.815362579662e-09
5.428571e+00 1.206878577502e-05 9.620378783370e-09
5.571429e+00 1.067559174181e-05 9.397518266299e-09
5.714286e+00 9.472867814156e-06 9.148320022757e-09
5.857143e+00 8.430870873397e-06 8.878030524991e-09
6.000000e+00 7.525047681240e-06 8.590909717562e-09
6.142857e+00 6.735039993250e-06 8.240364685047e-09
6.285714e+00 6.043892568616e-06 7.936195967166e-09
6.428571e+00 5.437430050394e-06 1.468764188444e-08
6.571429e+00 4.903693423771e-06 1.440514463745e-08
6.714286e+00 4.432779906501e-06 1.315101183704e-08
6.857143e+00 4.016153418206e-06 1.234273031410e-08
7.000000e+00 3.646524016702e-06 1.192453188849e-08
7.142857e+00 3.317968992423e-06 1.116350055060e-08
7.285714e+00 3.025149986968e-06 1.045160124390e-08
7.428571e+00 2.763587853611e-06 9.786471118335e-09
7.571429e+00 2.529434427976e-06 9.165728457499e-09
7.714286e+00 2.319374274380e-06 8.586995665635e-09
7.857143e+00 2.130543135679e-06 8.047921073350e-09
8.000000e+00 1.960460016551e-06 7.546198394624e-09


==> anc/fig10/scamplisquared001600.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 2.288809966871e-02 9.681171210951e-07
1.142857e+00 1.344742345011e-02 5.318976187581e-07
1.285714e+00 8.335721056351e-03 2.583911022468e-07
1.428571e+00 5.396864057096e-03 2.203222174936e-07
1.571429e+00 3.622470814935e-03 1.435990720056e-07
1.714286e+00 2.506563666122e-03 9.899749576360e-08
1.857143e+00 1.780162554430e-03 6.285355214083e-08
2.000000e+00 1.293096403296e-03 3.912625744316e-08
2.142857e+00 9.579973767644e-04 1.859013586830e-08
2.285714e+00 7.222151417848e-04 1.663435400274e-08
2.428571e+00 5.529613806112e-04 1.049926723600e-08
2.571429e+00 4.292914122384e-04 5.838331284137e-09
2.714286e+00 3.374779388267e-04 2.227306296538e-09
2.857143e+00 2.683282511063e-04 1.059563342111e-08
3.000000e+00 2.155645465337e-04 5.104510269333e-09
3.142857e+00 1.748227545019e-04 7.004055706537e-09
3.285714e+00 1.430197447175e-04 8.694893472913e-09
3.428571e+00 1.179449527340e-04 9.711635896620e-09
3.571429e+00 9.799188646586e-05 1.082433368440e-08
3.714286e+00 8.197849157827e-05 1.165394617420e-08
3.857143e+00 6.902422765649e-05 1.236795046522e-08
4.000000e+00 5.846735341550e-05 1.286568188219e-08
4.142857e+00 4.980474389759e-05 1.316921621578e-08
4.285714e+00 4.265054167565e-05 1.334003040297e-08
4.428571e+00 3.670569980105e-05 1.410229929848e-08
4.571429e+00 3.173864918586e-05 1.394267150522e-08
4.714286e+00 2.756586412371e-05 1.367260331238e-08
4.857143e+00 2.404254960784e-05 1.334439586485e-08
5.000000e+00 2.105337023799e-05 1.297009367200e-08
5.142857e+00 1.850584677962e-05 1.256035301311e-08
5.285714e+00 1.632538047783e-05 1.212448900339e-08
5.428571e+00 1.445145304861e-05 1.167055330868e-08
5.571429e+00 1.283469840274e-05 1.121073235685e-08
5.714286e+00 1.143466107713e-05 1.073935852624e-08
5.857143e+00 1.021799724985e-05 1.026761104013e-08
6.000000e+00 9.157115177185e-06 9.799502514957e-09
6.142857e+00 8.229077410128e-06 9.338304431418e-09
6.285714e+00 7.414735050325e-06 8.886642782604e-09
6.428571e+00 6.698037397940e-06 8.446585920121e-09
6.571429e+00 6.065478667834e-06 8.019724121077e-09
6.714286e+00 5.505652410263e-06 7.607240839896e-09
6.857143e+00 5.008891005585e-06 7.209975908587e-09
7.000000e+00 4.566972694079e-06 6.828481141295e-09
7.142857e+00 4.172882475025e-06 6.463068912403e-09
7.285714e+00 3.820616172267e-06 6.113854333857e-09
7.428571e+00 3.505019242685e-06 5.780791673569e-09
7.571429e+00 3.221653666470e-06 5.463705646055e-09
7.714286e+00 2.966687627809e-06 5.162318178155e-09
7.857143e+00 2.736803764233e-06 4.876271214399e-09
8.000000e+00 2.529122602147e-06 4.626076575376e-09


==> anc/fig10/scamplisquared002000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 2.309352477440e-02 2.679775727224e-07
1.142857e+00 1.366546694156e-02 1.446318476598e-07
1.285714e+00 8.528476526673e-03 9.975819205595e-08
1.428571e+00 5.557158532845e-03 7.748452196098e-08
1.571429e+00 3.752745475908e-03 6.310700989380e-08
1.714286e+00 2.611687103682e-03 6.320460514773e-09
1.857143e+00 1.864986499928e-03 6.189621575697e-09
2.000000e+00 1.361793520777e-03 5.257651189850e-09
2.142857e+00 1.013950650061e-03 2.428573832921e-09
2.285714e+00 7.680699636233e-04 1.440243554008e-08
2.428571e+00 5.908006719525e-04 9.102354914616e-09
2.571429e+00 4.607311270563e-04 5.833491528425e-09
2.714286e+00 3.637785956463e-04 1.146699521052e-08
2.857143e+00 2.904764404789e-04 1.008914256030e-08
3.000000e+00 2.343337920153e-04 6.088667220064e-09
3.142857e+00 1.908264513343e-04 6.678694637911e-09
3.285714e+00 1.567456237854e-04 6.254813855196e-09
3.428571e+00 1.297833741713e-04 7.124265500913e-09
3.571429e+00 1.082571284576e-04 8.325129960407e-09
3.714286e+00 9.092494547151e-05 9.338501839710e-09
3.857143e+00 7.685959429046e-05 1.021418492734e-08
4.000000e+00 6.536144073709e-05 1.104524782886e-08
4.142857e+00 5.589742116743e-05 1.181924958362e-08
4.285714e+00 4.805811709669e-05 1.206224104581e-08
4.428571e+00 4.152514455147e-05 1.225943317969e-08
4.571429e+00 3.604983717404e-05 1.252606827812e-08
4.714286e+00 3.143752588012e-05 1.368899168687e-08
4.857143e+00 2.753210870490e-05 1.377394850303e-08
5.000000e+00 2.420820222808e-05 1.312391394810e-08
5.142857e+00 2.136702102747e-05 1.276986649902e-08
5.285714e+00 1.892826273305e-05 1.266156356368e-08
5.428571e+00 1.682620508846e-05 1.224689177344e-08
5.571429e+00 1.500740810494e-05 1.191891963004e-08
5.714286e+00 1.342784391776e-05 1.162676532456e-08
5.857143e+00 1.205117676300e-05 1.137152677829e-08
6.000000e+00 1.084726575161e-05 1.112725269334e-08
6.142857e+00 9.791007773051e-06 1.091262050369e-08
6.285714e+00 8.861404642525e-06 1.069258308600e-08
6.428571e+00 8.040821182108e-06 1.046730952379e-08
6.571429e+00 7.314389622212e-06 1.023797202287e-08
6.714286e+00 6.669529138687e-06 1.000574671126e-08
6.857143e+00 6.095556471241e-06 1.073485423151e-09
7.000000e+00 5.583369376790e-06 9.952864654977e-10
7.142857e+00 5.125185881246e-06 9.230216459099e-10
7.285714e+00 4.714333994486e-06 8.559741844736e-10
7.428571e+00 4.345074915681e-06 7.938025787253e-10
7.571429e+00 4.012458457914e-06 7.361751883127e-10
7.714286e+00 3.712202729277e-06 6.827743924874e-10
7.857143e+00 3.440593910833e-06 6.332989070710e-10
8.000000e+00 3.194420197887e-06 1.476497859623e-08


==> anc/fig10/scdifffactbreakD000000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.204533550312e-03 3.417369686203e-07
1.142857e+00 2.402497664583e-03 6.037229017880e-08
1.285714e+00 1.442657343240e-03 1.454617270884e-08
1.428571e+00 9.027423823885e-04 1.642807977544e-09
1.571429e+00 5.849463346430e-04 7.720691321618e-09
1.714286e+00 3.905623743465e-04 1.198111581967e-08
1.857143e+00 2.676685932273e-04 1.358244689078e-08
2.000000e+00 1.876997057735e-04 3.629619327967e-09
2.142857e+00 1.343272086602e-04 3.530997980334e-09
2.285714e+00 9.789361311936e-05 2.914645173474e-09
2.428571e+00 7.251728377647e-05 8.914455796151e-09
2.571429e+00 5.451758728583e-05 3.315695741426e-09
2.714286e+00 4.153913313480e-05 6.062621691625e-09
2.857143e+00 3.204388520417e-05 1.452562681383e-08
3.000000e+00 2.499223326066e-05 1.376186046605e-08
3.142857e+00 1.969695744604e-05 1.220542526568e-08
3.285714e+00 1.567214912021e-05 1.084369993856e-08
3.428571e+00 1.258018748549e-05 9.626962639773e-09
3.571429e+00 1.018124755372e-05 8.541204388712e-09
3.714286e+00 8.302801938552e-06 7.575288174203e-09
3.857143e+00 6.819259142448e-06 8.374707048048e-09
4.000000e+00 5.638169626279e-06 7.373837926928e-09
4.142857e+00 4.690816434745e-06 6.500738109932e-09
4.285714e+00 3.925563329879e-06 5.702810960741e-09
4.428571e+00 3.303292643973e-06 5.091102484047e-09
4.571429e+00 2.794174986407e-06 4.527154987794e-09
4.714286e+00 2.375154087974e-06 4.037771421391e-09
4.857143e+00 2.042807963163e-06 6.256060459809e-09
5.000000e+00 1.739846344449e-06 2.510326048795e-09
5.142857e+00 1.498606450725e-06 2.317155101772e-09
5.285714e+00 1.295944837111e-06 2.153229627085e-09
5.428571e+00 1.124920626818e-06 2.009707046457e-09
5.571429e+00 9.799789236755e-07 1.887682692924e-09
5.714286e+00 8.566404116378e-07 1.785837501133e-09
5.857143e+00 7.511905413704e-07 1.836638303885e-09
6.000000e+00 6.608611605633e-07 1.794096667307e-09
6.142857e+00 5.831331974357e-07 1.803383560728e-09
6.285714e+00 5.162017494414e-07 2.114976040981e-09
6.428571e+00 4.583069168091e-07 1.029259340016e-08
6.571429e+00 4.077578317653e-07 8.234928829447e-09
6.714286e+00 3.634403958353e-07 1.751038820795e-09
6.857143e+00 3.249443318811e-07 1.394158358857e-09
7.000000e+00 2.911310266089e-07 1.319981985524e-09
7.142857e+00 2.614880109509e-07 1.229432273861e-09
7.285714e+00 2.329397985947e-07 1.381956460697e-08
7.428571e+00 2.100517497107e-07 3.334595868697e-12
7.571429e+00 1.897940215314e-07 1.223275144933e-08
7.714286e+00 1.737105817703e-07 1.121446404189e-09
7.857143e+00 1.577137605954e-07 9.857425769082e-10
8.000000e+00 1.433527039910e-07 9.726655321978e-10


==> anc/fig10/scdifffactbreakD000400.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.705663167398e-03 2.246333082160e-07
1.142857e+00 2.757433746687e-03 1.555204001898e-07
1.285714e+00 1.697674661760e-03 8.126176845295e-08
1.428571e+00 1.088682811843e-03 2.323771118541e-08
1.571429e+00 7.224851969686e-04 2.432811312852e-08
1.714286e+00 4.937039375467e-04 2.093606274467e-08
1.857143e+00 3.460196815678e-04 1.698110429519e-08
2.000000e+00 2.479432374865e-04 1.318986970697e-09
2.142857e+00 1.811714992641e-04 1.448132228717e-08
2.285714e+00 1.347028761829e-04 1.415258352468e-08
2.428571e+00 1.017236112535e-04 1.305652028766e-08
2.571429e+00 7.790410164522e-05 1.241589473467e-08
2.714286e+00 6.042484980443e-05 1.114470761461e-08
2.857143e+00 4.741274703229e-05 1.024840940177e-08
3.000000e+00 3.759811723537e-05 9.231413872771e-09
3.142857e+00 3.010638611521e-05 1.457754907473e-08
3.285714e+00 2.432281043156e-05 1.174231283878e-08
3.428571e+00 1.981400363606e-05 1.065030714091e-08
3.571429e+00 1.626517086786e-05 9.670614086410e-09
3.714286e+00 1.344743023192e-05 8.795288426855e-09
3.857143e+00 1.119192051326e-05 8.015194380295e-09
4.000000e+00 9.372721805102e-06 7.319444736415e-09
4.142857e+00 7.895345601271e-06 1.391751853314e-08
4.285714e+00 6.686967754169e-06 1.283254861674e-08
4.428571e+00 5.692679823195e-06 1.186283824704e-08
4.571429e+00 4.869733664271e-06 1.099489046868e-08
4.714286e+00 4.184822033183e-06 1.021676550119e-08
4.857143e+00 3.611804624330e-06 9.517950573207e-09
5.000000e+00 3.130024956032e-06 8.889217215236e-09
5.142857e+00 2.723053936655e-06 8.322478902559e-09
5.285714e+00 2.377744373317e-06 7.810656242303e-09
5.428571e+00 2.083514035582e-06 7.347553286050e-09
5.571429e+00 1.831798089262e-06 6.927746342861e-09
5.714286e+00 1.613950243078e-06 1.877902623575e-09
5.857143e+00 1.427845195416e-06 9.817723909811e-09
6.000000e+00 1.266716038826e-06 1.476781826075e-08
6.142857e+00 1.126939873085e-06 1.401366651128e-08
6.285714e+00 1.005257788448e-06 1.331104054559e-08
6.428571e+00 8.992694621216e-07 1.287358408639e-08
6.571429e+00 8.062141214090e-07 1.226647467823e-08
6.714286e+00 7.244895761901e-07 1.169750406763e-08
6.857143e+00 6.525226214199e-07 1.116401801093e-08
7.000000e+00 5.889840222966e-07 1.066358816973e-08
7.142857e+00 5.327468898597e-07 1.019399334264e-08
7.285714e+00 4.828527789950e-07 9.753202128480e-09
7.428571e+00 4.382081718529e-07 1.443977681843e-08
7.571429e+00 3.986688858499e-07 1.378576085174e-08
7.714286e+00 3.633550080436e-07 1.324292962578e-08
7.857143e+00 3.317495973833e-07 1.281150637339e-08
8.000000e+00 3.034065694107e-07 1.249602513861e-08


==> anc/fig10/scdifffactbreakD000800.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 5.323510662970e-03 3.775633715770e-07
1.142857e+00 3.186589876761e-03 4.872762706318e-07
1.285714e+00 2.002367409067e-03 1.245634020405e-07
1.428571e+00 1.309348661255e-03 1.558050681310e-08
1.571429e+00 8.851947097928e-04 2.169291894217e-08
1.714286e+00 6.156470462393e-04 1.008702327145e-08
1.857143e+00 4.387703130162e-04 9.962311104696e-09
2.000000e+00 3.194431810469e-04 1.050266391786e-08
2.142857e+00 2.369694198472e-04 6.667280164622e-09
2.285714e+00 1.787379597418e-04 6.786851092271e-09
2.428571e+00 1.368359269463e-04 7.576796605407e-09
2.571429e+00 1.061679007844e-04 1.446374732933e-08
2.714286e+00 8.337632462593e-05 8.816765331628e-09
2.857143e+00 6.620207331415e-05 1.048557745446e-09
3.000000e+00 5.309754321016e-05 3.828581526897e-09
3.142857e+00 4.298070960505e-05 1.846977532945e-09
3.285714e+00 3.508805220969e-05 2.892276166979e-09
3.428571e+00 2.887039135484e-05 2.623050871923e-09
3.571429e+00 2.392776305027e-05 2.161646479518e-09
3.714286e+00 1.996580202573e-05 1.627425108473e-09
3.857143e+00 1.676512848804e-05 1.416722340516e-09
4.000000e+00 1.416068283432e-05 2.308418632904e-09
4.142857e+00 1.202635780853e-05 1.429648269383e-08
4.285714e+00 1.026724895414e-05 1.263463826437e-08
4.428571e+00 8.808231906470e-06 1.109938597891e-08
4.571429e+00 7.591332054625e-06 9.655788443298e-09
4.714286e+00 6.571104536188e-06 1.458919187845e-08
4.857143e+00 5.711149067483e-06 7.115241698481e-09
5.000000e+00 4.983204706212e-06 1.207683371670e-08
5.142857e+00 4.364064593368e-06 1.175603099330e-08
5.285714e+00 3.835267337752e-06 1.045509344051e-08
5.428571e+00 3.381805242218e-06 9.116473629744e-09
5.571429e+00 2.991450689814e-06 7.871939433411e-09
5.714286e+00 2.654190536533e-06 6.748431314347e-09
5.857143e+00 2.361785409240e-06 5.745111863488e-09
6.000000e+00 2.107424248283e-06 4.851711017559e-09
6.142857e+00 1.885451950121e-06 4.055004587378e-09
6.285714e+00 1.692825004200e-06 7.118945848631e-09
6.428571e+00 1.522123102667e-06 6.608596541458e-09
6.571429e+00 1.370405524728e-06 2.220933384921e-09
6.714286e+00 1.237858529653e-06 2.815563384107e-09
6.857143e+00 1.120555621579e-06 2.893821881774e-09
7.000000e+00 1.016485911492e-06 2.983792743890e-09
7.142857e+00 9.239360314802e-07 3.083096126996e-09
7.285714e+00 8.414415444414e-07 3.189694236009e-09
7.428571e+00 7.677470070130e-07 3.301847910991e-09
7.571429e+00 7.017730215933e-07 3.418076340418e-09
7.714286e+00 6.425889562039e-07 3.537120799805e-09
7.857143e+00 5.893902786300e-07 3.657912609646e-09
8.000000e+00 5.414796612196e-07 3.779545152860e-09


==> anc/fig10/scdifffactbreakD001200.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 5.837897490128e-03 1.527618619716e-07
1.142857e+00 3.546628695938e-03 3.608058898570e-08
1.285714e+00 2.260081452671e-03 9.703349325429e-09
1.428571e+00 1.497581536070e-03 1.224333658024e-08
1.571429e+00 1.025190817180e-03 1.426779141832e-08
1.714286e+00 7.214928848721e-04 2.110266378958e-09
1.857143e+00 5.199768082023e-04 1.340936059380e-08
2.000000e+00 3.825835588516e-04 1.309478375332e-08
2.142857e+00 2.866580102906e-04 8.524172173782e-09
2.285714e+00 2.182800622249e-04 7.432895631913e-09
2.428571e+00 1.686247117631e-04 8.537666658636e-09
2.571429e+00 1.319658990815e-04 1.309778194702e-08
2.714286e+00 1.044907374240e-04 8.198638662678e-09
2.857143e+00 8.362273358486e-05 7.305696674438e-09
3.000000e+00 6.757602972254e-05 7.655084426810e-09
3.142857e+00 5.509722574269e-05 4.530646022344e-09
3.285714e+00 4.529340235492e-05 3.335388192072e-09
3.428571e+00 3.751754055401e-05 2.656575248073e-09
3.571429e+00 3.129583351927e-05 2.405344171589e-09
3.714286e+00 2.627734901691e-05 2.027570065206e-09
3.857143e+00 2.219871682864e-05 1.809721782838e-09
4.000000e+00 1.886043271275e-05 1.489679360589e-08
4.142857e+00 1.610994827808e-05 1.294120963124e-08
4.285714e+00 1.382981821620e-05 1.141828212324e-08
4.428571e+00 1.192808109841e-05 9.690585467962e-09
4.571429e+00 1.033413107825e-05 8.719373951488e-09
4.714286e+00 8.990933163498e-06 7.964724810864e-09
4.857143e+00 7.853532486677e-06 7.376339043401e-09
5.000000e+00 6.885963500499e-06 6.912576604837e-09
5.142857e+00 6.059275606352e-06 6.538590253850e-09
5.285714e+00 5.350038981846e-06 6.238155482005e-09
5.428571e+00 4.739152099276e-06 5.959823915706e-09
5.571429e+00 4.211005439366e-06 5.692191902254e-09
5.714286e+00 3.752751530602e-06 5.413245289477e-09
5.857143e+00 3.353768637537e-06 5.099403334954e-09
6.000000e+00 3.005228955693e-06 4.720501941351e-09
6.142857e+00 2.699013096203e-06 6.356416706421e-09
6.285714e+00 2.430872332777e-06 6.559376745813e-09
6.428571e+00 2.195945622665e-06 4.464223099763e-09
6.571429e+00 1.987181375453e-06 4.269334100281e-09
6.714286e+00 1.803683941964e-06 1.430110520818e-08
6.857143e+00 1.639382299150e-06 1.328295377504e-08
7.000000e+00 1.493101847373e-06 1.235993789101e-08
7.142857e+00 1.362561975884e-06 1.152280920968e-08
7.285714e+00 1.245806970235e-06 1.076371941118e-08
7.428571e+00 1.141154786438e-06 1.007581273747e-08
7.571429e+00 1.047154650773e-06 9.452944999022e-09
7.714286e+00 9.625518402564e-07 8.889501813003e-09
7.857143e+00 8.862583278239e-07 8.380288940465e-09
8.000000e+00 8.173282350973e-07 7.920471027759e-09


==> anc/fig10/scdifffactbreakD001600.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 6.224553166133e-03 8.192519154174e-08
1.142857e+00 3.820715723491e-03 4.722059893897e-08
1.285714e+00 2.458622177713e-03 9.351353676655e-09
1.428571e+00 1.644237118971e-03 8.102015181585e-09
1.571429e+00 1.135451198288e-03 8.780084703340e-09
1.714286e+00 8.057048587683e-04 7.642911692201e-09
1.857143e+00 5.852314541977e-04 8.395079157232e-09
2.000000e+00 4.338092631652e-04 7.082939232632e-09
2.142857e+00 3.273537243774e-04 6.293703783123e-09
2.285714e+00 2.509565072948e-04 4.706171059950e-09
2.428571e+00 1.951242441065e-04 1.435162664520e-08
2.571429e+00 1.536492795301e-04 1.456874308004e-08
2.714286e+00 1.223855799292e-04 1.128030505143e-08
2.857143e+00 9.850476293709e-05 1.277043460736e-08
3.000000e+00 8.004265438481e-05 1.306584129687e-08
3.142857e+00 6.561096917148e-05 1.059729049286e-08
3.285714e+00 5.421566516579e-05 1.464858208977e-08
3.428571e+00 4.513387112464e-05 1.207937107725e-08
3.571429e+00 3.783337984117e-05 1.398497966310e-08
3.714286e+00 3.191787825348e-05 1.429823580761e-08
3.857143e+00 2.708896586922e-05 1.159798566836e-08
4.000000e+00 2.311970953467e-05 9.380275046617e-09
4.142857e+00 1.983592399941e-05 7.624898336611e-09
4.285714e+00 1.710269871794e-05 1.393176390430e-08
4.428571e+00 1.481481955339e-05 1.115544181483e-08
4.571429e+00 1.288941424291e-05 9.038030298870e-09
4.714286e+00 1.126083493271e-05 1.278542455303e-08
4.857143e+00 9.876779346446e-06 1.044327591217e-08
5.000000e+00 8.695210180616e-06 1.279445915713e-08
5.142857e+00 7.682150929787e-06 1.071289488581e-08
5.285714e+00 6.810048449394e-06 9.046460693946e-09
5.428571e+00 6.056385839680e-06 7.689352653028e-09
5.571429e+00 5.402679269310e-06 6.569231976452e-09
5.714286e+00 4.833500691894e-06 1.392450888028e-08
5.857143e+00 4.336589796934e-06 1.262983296468e-08
6.000000e+00 3.901214579010e-06 1.144471917763e-08
6.142857e+00 3.518618054541e-06 1.042197748517e-08
6.285714e+00 3.181400491106e-06 9.507328871397e-09
6.428571e+00 2.883343575314e-06 8.687465138286e-09
6.571429e+00 2.619188493214e-06 7.950941796518e-09
6.714286e+00 2.384472094639e-06 7.287889207714e-09
6.857143e+00 2.175387560714e-06 6.680351588225e-09
7.000000e+00 1.988700091035e-06 6.140363325473e-09
7.142857e+00 1.821620247567e-06 5.651525134435e-09
7.285714e+00 1.671755562114e-06 5.208187600731e-09
7.428571e+00 1.537043398489e-06 4.805417668328e-09
7.571429e+00 1.415691390991e-06 4.476896077582e-09
7.714286e+00 1.306172862579e-06 4.136281228473e-09
7.857143e+00 1.207134051568e-06 3.825835332395e-09
8.000000e+00 1.117404282532e-06 3.542451411736e-09


==> anc/fig10/scdifffactbreakD002000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 6.506187222069e-03 5.705970007683e-08
1.142857e+00 4.024129246633e-03 1.691241957331e-08
1.285714e+00 2.608281973964e-03 1.444724484056e-08
1.428571e+00 1.756293560150e-03 1.196333323681e-08
1.571429e+00 1.220725758447e-03 1.210348380310e-08
1.714286e+00 8.715704595759e-04 1.005470272645e-08
1.857143e+00 6.368011932279e-04 8.896984796678e-09
2.000000e+00 4.746911953888e-04 9.587670951215e-09
2.142857e+00 3.601383089296e-04 9.718310975025e-09
2.285714e+00 2.775195764385e-04 8.643073314560e-09
2.428571e+00 2.168551970804e-04 8.112252370584e-09
2.571429e+00 1.715864784697e-04 7.515391923423e-09
2.714286e+00 1.373150884500e-04 7.296581290046e-09
2.857143e+00 1.110250413070e-04 6.792140738041e-09
3.000000e+00 9.061711687476e-05 6.056553822267e-09
3.142857e+00 7.460195868018e-05 5.754519285115e-09
3.285714e+00 6.190947495026e-05 8.675782752840e-09
3.428571e+00 5.175493967777e-05 7.229377889101e-09
3.571429e+00 4.356235919353e-05 5.988205417159e-09
3.714286e+00 3.690065768236e-05 5.263361478531e-09
3.857143e+00 3.144391999828e-05 4.729266619629e-09
4.000000e+00 2.694350855501e-05 4.235267763040e-09
4.142857e+00 2.320805794462e-05 3.850959359167e-09
4.285714e+00 2.008888587695e-05 3.515495096658e-09
4.428571e+00 1.746961407426e-05 3.235693500629e-09
4.571429e+00 1.525842508118e-05 2.973863947651e-09
4.714286e+00 1.338238169271e-05 2.741675575486e-09
4.857143e+00 1.178314295094e-05 1.353357947296e-08
5.000000e+00 1.041375014685e-05 1.315906525366e-08
5.142857e+00 9.236214926176e-06 1.270089900908e-08
5.285714e+00 8.219496005414e-06 1.236141416110e-08
5.428571e+00 7.338317501329e-06 1.216257201397e-08
5.571429e+00 6.571482343360e-06 1.155042997620e-08
5.714286e+00 5.902352190898e-06 1.128335092604e-08
5.857143e+00 5.316300776213e-06 1.097318489054e-08
6.000000e+00 4.791376864150e-06 1.402167802817e-08
6.142857e+00 4.337835799800e-06 1.246434503987e-08
6.285714e+00 3.936977315244e-06 1.107113653005e-08
6.428571e+00 3.581688170441e-06 9.815785376269e-09
6.571429e+00 3.265939790701e-06 8.679562104670e-09
6.714286e+00 2.984604898294e-06 7.860757257392e-09
6.857143e+00 2.733308052143e-06 7.449490346780e-09
7.000000e+00 2.508303308556e-06 7.049155309382e-09
7.142857e+00 2.306373673958e-06 6.661464216710e-09
7.285714e+00 2.124748144809e-06 6.287743379707e-09
7.428571e+00 1.961033001274e-06 5.928815175984e-09
7.571429e+00 1.813154700007e-06 5.584912399989e-09
7.714286e+00 1.679312242777e-06 5.255587032475e-09
7.857143e+00 1.557937315495e-06 4.939575234605e-09
8.000000e+00 1.447660822294e-06 4.634566822214e-09


==> anc/fig9/all_results.dat <==
# Results using linear interpolation
# Processing order:
#  1. scdifffactbreakD000000.dat
#  2. scdiffgafactbreakD000000.dat
#  3. scdifffactbreakD000400.dat
#  4. scdiffgafactbreakD000400.dat
#  5. scdifffactbreakD000800.dat
#  6. scdiffgafactbreakD000800.dat
#  7. scdifffactbreakD001200.dat
#  8. scdiffgafactbreakD001200.dat
#  9. scdifffactbreakD001600.dat
# 10. scdiffgafactbreakD001600.dat
# 11. scdifffactbreakD002000.dat
# 12. scdiffgafactbreakD002000.dat
#
# Q scdifffactbreakD000000.dat_I(Q) scdifffactbreakD000000.dat_error scdiffgafactbreakD000000.dat_I(Q) scdiffgafactbreakD000000.dat_error scdifffactbreakD000400.dat_I(Q) scdifffactbreakD000400.dat_error scdiffgafactbreakD000400.dat_I(Q) scdiffgafactbreakD000400.dat_error scdifffactbreakD000800.dat_I(Q) scdifffactbreakD000800.dat_error scdiffgafactbreakD000800.dat_I(Q) scdiffgafactbreakD000800.dat_error scdifffactbreakD001200.dat_I(Q) scdifffactbreakD001200.dat_error scdiffgafactbreakD001200.dat_I(Q) scdiffgafactbreakD001200.dat_error scdifffactbreakD001600.dat_I(Q) scdifffactbreakD001600.dat_error scdiffgafactbreakD001600.dat_I(Q) scdiffgafactbreakD001600.dat_error scdifffactbreakD002000.dat_I(Q) scdifffactbreakD002000.dat_error scdiffgafactbreakD002000.dat_I(Q) scdiffgafactbreakD002000.dat_error
1.000000e+00 7.593601360180e-03 4.196726186099e-08 7.633207847864e-03 4.872158936367e-08 8.857654680108e-03 8.772101173344e-07 8.115331594117e-03 1.910276357965e-07 1.040323996644e-02 3.257497006079e-06 8.569018009672e-03 1.154727226100e-06 1.174169627283e-02 1.972153397955e-06 8.946264840093e-03 2.514215843227e-07 1.280667934838e-02 4.398192909522e-07 9.279061079827e-03 4.545528869266e-07 1.364655353354e-02 2.349290894095e-07 9.564219746982e-03 1.206401755837e-07
1.142857e+00 4.250638727025e-03 1.059346816336e-07 4.273446511905e-03 9.272759235804e-08 5.090849591639e-03 3.638888590304e-07 4.633118820383e-03 6.408306054269e-07 6.109690427610e-03 1.194157545971e-06 4.967033236962e-03 8.855688021703e-07 6.999933785122e-03 1.682853931145e-07 5.246500793364e-03 1.916965457040e-07 7.717031462422e-03 5.088780720073e-07 5.490845588626e-03 4.707131057749e-07 8.291771639001e-03 1.136425926380e-07 5.700960444378e-03 8.309654004647e-08
1.285714e+00 2.511362542046e-03 8.710222333501e-08 2.525018096097e-03 1.214229976287e-07 3.086676975675e-03 1.492346860675e-07 2.791918901139e-03 2.401584581844e-07 3.781407954877e-03 8.418880104374e-07 3.038265482984e-03 5.438088956965e-08 4.394088119977e-03 1.593854645458e-07 3.245865749406e-03 1.531899219069e-07 4.893786367847e-03 1.307287971096e-07 3.426840790370e-03 4.161225263671e-08 5.300241075242e-03 6.061712908491e-08 3.583323938718e-03 6.049415998775e-08
1.428571e+00 1.551154180373e-03 5.898095246253e-08 1.559654365697e-03 4.457910855737e-08 1.955156680085e-03 1.246999038096e-07 1.758462219922e-03 9.872211690406e-08 2.442487789158e-03 9.096521353096e-08 1.941756276144e-03 4.963136013844e-08 2.876403358391e-03 9.792781644185e-09 2.097393910420e-03 2.269644799081e-08 3.234590023829e-03 9.495373403876e-08 2.233090657286e-03 3.006881433990e-08 3.530057042085e-03 2.101626303975e-09 2.351256627445e-03 1.610756987730e-08
1.571429e+00 9.944932951098e-04 1.243057786297e-07 9.999527498521e-04 3.134122600747e-08 1.284486278811e-03 1.041379673239e-07 1.149233209339e-03 8.443152498916e-08 1.634692263685e-03 6.317176497617e-08 1.287115357543e-03 6.058390764540e-08 1.949565223767e-03 8.267093717278e-09 1.405080967990e-03 8.057471296489e-08 2.212577992962e-03 1.273422042757e-07 1.508268157003e-03 2.331863385241e-08 2.432471325915e-03 1.403027103049e-08 1.598804805705e-03 1.236826870934e-08
1.714286e+00 6.582356871808e-04 1.905779755762e-08 6.618445498824e-04 2.260742609545e-08 8.704515241512e-04 8.227273974130e-08 7.750281490141e-04 7.049276620199e-08 1.127443644405e-03 1.573752601153e-08 8.799702600441e-04 3.479639155986e-08 1.360783692653e-03 7.575174975575e-09 9.704808183246e-04 5.076788443846e-09 1.557969809047e-03 1.157977917395e-08 1.049995861045e-03 7.569626772402e-09 1.725024251525e-03 1.402620700299e-08 1.120358528392e-03 1.009256431856e-08
1.857143e+00 4.478505593209e-04 1.271403679955e-08 4.502961637962e-04 1.547910329807e-08 6.058375320345e-04 9.953525175518e-09 5.370004790050e-04 8.364590191063e-09 7.979249039557e-04 1.255541595213e-08 6.178085389689e-04 9.872412762724e-09 9.740528728638e-04 5.200117188199e-09 6.880832782185e-04 4.048428853222e-09 1.124602379221e-03 9.397004047725e-09 7.501607297626e-04 7.559968062155e-09 1.253742355403e-03 1.428814849243e-08 8.055844747214e-04 1.264123372099e-08
2.000000e+00 3.121457515595e-04 1.081340563353e-08 3.138408346348e-04 1.079434924106e-08 4.315356837866e-04 8.475821503093e-09 3.809494507866e-04 6.845076729934e-09 5.775196256929e-04 9.870954198227e-09 4.438801674582e-04 7.893877121304e-09 7.126426149359e-04 3.971436234236e-09 4.990708340616e-04 1.440467146106e-08 8.294483610082e-04 7.906744273851e-09 5.481340891505e-04 1.274226719549e-08 9.308916514716e-04 1.316688026767e-08 5.923419975800e-04 1.286869020863e-08
2.142857e+00 2.222445362543e-04 9.187356752216e-09 2.234426327148e-04 9.118419803429e-09 3.138074223573e-04 7.944357985692e-09 2.759093031107e-04 7.134740268207e-09 4.263019445844e-04 1.438831770661e-08 3.254460947478e-04 1.173649149394e-08 5.314812661337e-04 1.677785794628e-09 3.692624945552e-04 1.297910529323e-08 6.234149728210e-04 6.463044608935e-09 4.084843108245e-04 1.079449706156e-08 7.042338253989e-04 1.367762191682e-08 4.441771204593e-04 1.399371021572e-08
2.285714e+00 1.612640125168e-04 8.713113123935e-09 1.621262630577e-04 8.609664429906e-09 2.323459689607e-04 6.642481726769e-09 2.035426002443e-04 5.926667856433e-09 3.202096680061e-04 1.198644161493e-08 2.429333866986e-04 1.404573587749e-08 4.031553238536e-04 1.032095150392e-08 2.780759727719e-04 2.060318678794e-09 4.764521144332e-04 1.335176634526e-08 3.097652937424e-04 8.881282444933e-09 5.416597455843e-04 1.373086058309e-08 3.388755184999e-04 1.216205272231e-08
2.428571e+00 1.190209506148e-04 8.435299804236e-09 1.196517682515e-04 8.247704590255e-09 1.748427454312e-04 5.770933341333e-09 1.526460354113e-04 4.878001164810e-09 2.442877216027e-04 9.945910935821e-09 1.842677261136e-04 1.211392377438e-08 3.104754509492e-04 7.431311658482e-09 2.127236823122e-04 8.802444308094e-09 3.695960378245e-04 1.145721992816e-08 2.385818943183e-04 7.459653226887e-09 4.228165298551e-04 1.299606935348e-08 2.625724197167e-04 1.324295370738e-08
2.571429e+00 8.919981402983e-05 1.301748551766e-08 8.966828351757e-05 8.417053226132e-09 1.335034238826e-04 6.194446897101e-09 1.161819984144e-04 5.672565893343e-09 1.889868456642e-04 5.249086484048e-09 1.417936522001e-04 1.013242839187e-08 2.423715101139e-04 5.884624275766e-09 1.650419081715e-04 5.834969913086e-09 2.905650848327e-04 9.841247764245e-09 1.863368542435e-04 6.345836229920e-09 3.344575706942e-04 1.261452548323e-08 2.062929980652e-04 1.020851119661e-08
2.714286e+00 6.778542920763e-05 1.190580395263e-08 6.813818304358e-05 1.234567208923e-08 1.032900915012e-04 5.568528477711e-09 8.961994299933e-05 4.628678014156e-09 1.480628304227e-04 1.045320027683e-08 1.105367460833e-04 3.083036800126e-09 1.915425978779e-04 4.584856300280e-09 1.296894514280e-04 4.270372696137e-09 2.312106570817e-04 8.554142470643e-09 1.473776390439e-04 6.934766763329e-09 2.677571967915e-04 1.237951160170e-08 1.641209452544e-04 8.078383816355e-09
2.857143e+00 5.216804850297e-05 1.284005811650e-08 5.243701868903e-05 1.274301178972e-08 8.087655912153e-05 4.139317919148e-09 6.997540643167e-05 3.546193209496e-09 1.173350844544e-04 9.011606871679e-09 8.719483184149e-05 6.613210714302e-09 1.530700375608e-04 3.882225199842e-09 1.030951462584e-04 3.262456013296e-09 1.860118830941e-04 7.360236874566e-09 1.179041522485e-04 4.754212075655e-09 2.167087595084e-04 1.068505143758e-08 1.320654138129e-04 6.849996852674e-09
3.000000e+00 4.061622904134e-05 1.216337198229e-08 4.082370684847e-05 1.301832504244e-08 6.402273369589e-05 4.310434571179e-09 5.524742113123e-05 3.599939779746e-09 9.396159082139e-05 7.863930361144e-09 6.952529391045e-05 5.698461048409e-09 1.235761129195e-04 3.363951081180e-09 8.282332674277e-05 1.395871440131e-08 1.511576076074e-04 7.521693584953e-09 9.531481677647e-05 1.339283442983e-08 1.771488505875e-04 9.323209298659e-09 1.073815398938e-04 5.704793185575e-09
3.142857e+00 3.196046097086e-05 9.454511015934e-09 3.212226589938e-05 9.828613734599e-09 5.119255614373e-05 3.463724928079e-09 4.406498040423e-05 1.267766154949e-08 7.596875241128e-05 6.877492588248e-09 5.598625735093e-05 4.992617990104e-09 1.007002562533e-04 7.355286348859e-09 6.718549041885e-05 1.323246268917e-08 1.239684281245e-04 6.591616041597e-09 7.779515011211e-05 4.296832033219e-09 1.461404479317e-04 8.416249441725e-09 8.814763593136e-05 5.032933764112e-09
3.285714e+00 2.539704086565e-05 7.649391867945e-09 2.552450604726e-05 7.893838474334e-09 4.131336279980e-05 1.392100954337e-08 3.547705020197e-05 1.391973760232e-08 6.196443405760e-05 3.091209303273e-09 4.549503595484e-05 4.087233276966e-09 8.276692653634e-05 6.492408825912e-09 5.498686460492e-05 1.364491946429e-08 1.025345934266e-04 5.703801560391e-09 6.405641759066e-05 1.309992074259e-08 1.215792953304e-04 7.611624715706e-09 7.299687208493e-05 4.361584397944e-09
3.428571e+00 2.036524296187e-05 6.449601555963e-09 2.046660583496e-05 6.682705686667e-09 3.362622094194e-05 1.457745200071e-08 2.881101170666e-05 1.248569612385e-08 5.095601740780e-05 2.449591162711e-09 3.728110953876e-05 3.620073162826e-09 6.856906899255e-05 8.501760843301e-09 4.537421593212e-05 7.208957705307e-09 8.547312631543e-05 4.949136330710e-09 5.317620224844e-05 1.487495973655e-08 1.019367236742e-04 6.983604416381e-09 6.094164175718e-05 8.343958527578e-09
3.571429e+00 1.646810692595e-05 1.373407159266e-08 1.654940852656e-05 1.408414492000e-08 2.758622568689e-05 1.313833105016e-08 2.358810746872e-05 1.176117595036e-08 4.222087103504e-05 2.533996881101e-09 3.078840391549e-05 3.034748742396e-09 5.722699877341e-05 6.756421321202e-09 3.772901064666e-05 1.234550745388e-08 7.176989431070e-05 4.287917607286e-09 4.447755718834e-05 1.273436442595e-08 8.608795769092e-05 6.786068589614e-09 5.126343119647e-05 3.792390175054e-09
3.714286e+00 1.342149962054e-05 1.165456483374e-08 1.348727113794e-05 1.200549271474e-08 2.279842167703e-05 1.189666775564e-08 1.945546630810e-05 1.045035693037e-08 3.522968909993e-05 2.950054497988e-09 2.561080035747e-05 3.095290582885e-09 4.808830821532e-05 6.259688630835e-09 3.159490393978e-05 1.005875381566e-08 6.067210226351e-05 3.768178453674e-09 3.746366378653e-05 1.463827563087e-08 7.319310615629e-05 6.198776949964e-09 4.342368540254e-05 3.609583183803e-09
3.857143e+00 1.101863090357e-05 9.816892214923e-09 1.107225494554e-05 1.015607623321e-08 1.897123243556e-05 1.098598898728e-08 1.615884201369e-05 9.328474793239e-09 2.958887672475e-05 4.818145128805e-09 2.144682709857e-05 1.300144715439e-08 4.066765994181e-05 5.546530169981e-09 2.663294893333e-05 9.193451552875e-09 5.161466560213e-05 3.312257501140e-09 3.176288366402e-05 1.237477859403e-08 6.262130153041e-05 5.694185953780e-09 3.702357667161e-05 3.261773020964e-09
4.000000e+00 9.109090360904e-06 1.239965635886e-08 9.153375915688e-06 1.277980297229e-08 1.588756968493e-05 9.879292375947e-09 1.350826855705e-05 8.326512298421e-09 2.500297748855e-05 1.325244157378e-08 1.807383340612e-05 1.077824423379e-08 3.459792251761e-05 1.429853986463e-08 2.258917108906e-05 8.454463796904e-09 4.416903567603e-05 2.935855235189e-09 2.709472182374e-05 1.463597658842e-08 5.389175754254e-05 5.256617522395e-09 3.175985432512e-05 1.485281295777e-08
4.142857e+00 7.577810893214e-06 1.105564399596e-08 7.614443387367e-06 1.138963190372e-08 1.338510032335e-05 8.908839939542e-09 1.136093308941e-05 1.486899984936e-08 2.124979993304e-05 1.106110536058e-08 1.532130890786e-05 8.972150617013e-09 2.959924611516e-05 1.408233617875e-08 1.927063222450e-05 7.597830511110e-09 3.800703051814e-05 2.611968096069e-09 2.324546265388e-05 1.210539098072e-08 4.663500225164e-05 4.059222060112e-09 2.740050462994e-05 1.183209278096e-08
4.285714e+00 6.341884520296e-06 9.890831207262e-09 6.372380929478e-06 1.017992110580e-08 1.134040614173e-05 8.057334286155e-09 9.610103736843e-06 1.355776588583e-08 1.815742617157e-05 9.224405598666e-09 1.305998398453e-05 7.433984000658e-09 2.545671544080e-05 1.118180490158e-08 1.652891276429e-05 7.044519307123e-09 3.287541757751e-05 1.355708566281e-08 2.005067925333e-05 1.254356712367e-08 4.056456253748e-05 1.482505322917e-08 2.376672683469e-05 1.363324236340e-08
4.428571e+00 5.337544958627e-06 8.854169775603e-09 5.397536058250e-06 1.201900704071e-10 9.659029776790e-06 7.305128041891e-09 8.172895555925e-06 1.239046313844e-08 1.560628996149e-05 1.189876850511e-08 1.119047798638e-05 6.213100453060e-09 2.200207496657e-05 1.023885558836e-08 1.424986998495e-05 6.536238968234e-09 2.857587228954e-05 1.189567414698e-08 1.738280603842e-05 1.046160759381e-08 3.545645704557e-05 1.253322435386e-08 2.071910681744e-05 1.132670257048e-08
4.571429e+00 4.547463455337e-06 2.801526733275e-10 4.537780674689e-06 8.184517020930e-09 8.267638676627e-06 1.369672226556e-08 6.985918045432e-06 1.134933943646e-08 1.345625472637e-05 6.558693559686e-09 9.635580603924e-06 1.346002916785e-08 1.910521888930e-05 9.361133095263e-09 1.234437099015e-05 6.087819721658e-09 2.495359341772e-05 1.047500068487e-08 1.514207260668e-05 8.838612114113e-09 3.113417614671e-05 1.484964619435e-08 1.814840527779e-05 1.463801736803e-08
4.714286e+00 3.914566090315e-06 1.136447268530e-08 3.858839259766e-06 7.392760616727e-09 7.110435985926e-06 1.257949050662e-08 5.999955129933e-06 1.041757067621e-08 1.166418439092e-05 5.587755129261e-09 8.342946498947e-06 1.268490625895e-08 1.666313603588e-05 8.496264973374e-09 1.074245354768e-05 5.660059951580e-09 2.188577190058e-05 1.367107756357e-08 1.324982152280e-05 1.270573218354e-08 2.745769883392e-05 1.367745187074e-08 1.596823491051e-05 1.192573208184e-08
4.857143e+00 3.281607533136e-06 6.557624700298e-09 3.297132171137e-06 6.705429801427e-09 6.142505156459e-06 1.157679830598e-08 5.176510591216e-06 9.581732736318e-09 1.015407506603e-05 1.406080148517e-08 7.242407578681e-06 1.103591930925e-08 1.459404402907e-05 7.679040995565e-09 9.388757473839e-06 5.256724245392e-09 1.927462611660e-05 1.163574539271e-08 1.164367851800e-05 1.045872194418e-08 2.431488087196e-05 1.140097988055e-08 1.410977189236e-05 1.275519306907e-08
5.000000e+00 2.816627382026e-06 6.043547848315e-09 2.829920234878e-06 6.108159190738e-09 5.328779750339e-06 1.067452065217e-08 4.485258847690e-06 8.830009312284e-09 8.875289299753e-06 1.397150180677e-08 6.318836816311e-06 9.003966382765e-09 1.283261092492e-05 6.909561114990e-09 8.239206844562e-06 4.873151760828e-09 1.704164834429e-05 1.436647236352e-08 1.027374838038e-05 1.296017419367e-08 2.161568351193e-05 1.257405233621e-08 1.251785416716e-05 1.044097630521e-08
5.142857e+00 2.427889150600e-06 5.603432988242e-09 2.439328516490e-06 5.626058527710e-09 4.641425569665e-06 9.882139080263e-09 3.902151108537e-06 8.152242543547e-09 7.787150650437e-06 1.478314668434e-08 5.534814849029e-06 8.948974409996e-09 1.132631044631e-05 6.186643014852e-09 7.258477114776e-06 4.505954853314e-09 1.512356378143e-05 1.210598759252e-08 9.099858728090e-06 1.434230990186e-08 1.928715581778e-05 1.057765554113e-08 1.114798044566e-05 8.610591710198e-09
5.285714e+00 2.083253790226e-06 1.360510733391e-08 2.111214261876e-06 5.241369339349e-09 4.058130890433e-06 9.144105156075e-09 3.408234586266e-06 1.465359422214e-08 6.857626569361e-06 1.332889966838e-08 4.866269473733e-06 1.147950958233e-08 1.003266028699e-05 5.508235631063e-09 6.418569010163e-06 1.403322646764e-08 1.346896945236e-05 1.413970626269e-08 8.089594297873e-06 1.193554084283e-08 1.726989460901e-05 8.958232985766e-09 9.964032479132e-06 7.152218425049e-09
5.428571e+00 1.825967789185e-06 4.969021117655e-09 1.817838312083e-06 1.443707041540e-08 3.561014696192e-06 8.475034531234e-09 2.987626716339e-06 1.385993921309e-08 6.060095655595e-06 1.205376200049e-08 4.293761960065e-06 1.124134235042e-08 8.917124664644e-06 5.372911194924e-09 5.695285540145e-06 1.290736643284e-08 1.203587025451e-05 1.180710356157e-08 7.216519253188e-06 9.989598506698e-09 1.551525839720e-05 7.629648743517e-09 8.936528848015e-06 5.982264157150e-09
5.571429e+00 1.592234217962e-06 4.433543387835e-09 1.599742522208e-06 4.512725400326e-09 3.135855463776e-06 1.397691725633e-08 2.628116575042e-06 1.373352360114e-08 5.373102159122e-06 1.093368514142e-08 3.801507762875e-06 1.105165618239e-08 7.951414221659e-06 5.351892603678e-09 5.070397034212e-06 1.188169595689e-08 1.078985840135e-05 9.930777910553e-09 6.459017056990e-06 8.318418286921e-09 1.398320809906e-05 6.538742972971e-09 8.041518571064e-06 1.297364751331e-08
5.714286e+00 1.393349491593e-06 4.238984921990e-09 1.399925020927e-06 4.264114807255e-09 2.770369261897e-06 1.431614027615e-08 2.319596466846e-06 1.243545121333e-08 4.779090397449e-06 9.948186127536e-09 3.376621754371e-06 1.090212383755e-08 7.112325224764e-06 5.332884521606e-09 4.528472100586e-06 1.095355829680e-08 9.702538395168e-06 8.408819336537e-09 5.799309377744e-06 6.935787139377e-09 1.264062046653e-05 5.638464042015e-09 7.258530448110e-06 1.094395249326e-08
5.857143e+00 1.223380621306e-06 3.940607031082e-09 1.229173174117e-06 3.964376385173e-09 2.455178334832e-06 1.298843161728e-08 2.053842259674e-06 1.124978382572e-08 4.263624853493e-06 9.079796018334e-09 3.008532667644e-06 1.078571289981e-08 6.380680156770e-06 5.315950946624e-09 4.056791415912e-06 1.011045953981e-08 8.750378737839e-06 7.165054308146e-09 5.222504341433e-06 1.396987504349e-08 1.146000748528e-05 1.303676816815e-08 6.571293487062e-06 9.268078765246e-09
6.000000e+00 1.077631554850e-06 3.783377275778e-09 1.082746776542e-06 3.803563272254e-09 2.182421070941e-06 1.452418039179e-08 1.824111812136e-06 1.292972489786e-08 3.814779744226e-06 8.313602293714e-09 2.688525969700e-06 1.069648415004e-08 5.740567930213e-06 5.300498635871e-09 3.644827919944e-06 9.342360823592e-09 7.913789614732e-06 6.142527772811e-09 4.716814670628e-06 1.263879450254e-08 1.041828194665e-05 1.114007267747e-08 5.966059936238e-06 1.413668302037e-08
6.142857e+00 9.521766269808e-07 3.613492074196e-09 9.567126105533e-07 3.630010954170e-09 1.945546145824e-06 1.273238359362e-08 1.625039807061e-06 1.445917032542e-08 3.422948774468e-06 6.788903296036e-09 2.409384866634e-06 1.062942228467e-08 5.178729346383e-06 5.285085579189e-09 3.283829781329e-06 8.641253494564e-09 7.176391502126e-06 5.296874124583e-09 4.271831311974e-06 1.166880465648e-08 9.496217942040e-06 9.537004160618e-09 5.431237811455e-06 1.202448127754e-08
6.285714e+00 8.438119917123e-07 3.459836812344e-09 8.478499719891e-07 3.489854744621e-09 1.739175226159e-06 1.138800116084e-08 1.451557883231e-06 1.379825716119e-08 3.079292745663e-06 6.199246176911e-09 2.165106771353e-06 1.058029342170e-08 4.682376821925e-06 1.449994999617e-08 2.966489807577e-06 8.204402659296e-09 6.524432010657e-06 4.593574618135e-09 3.879063784727e-06 1.057433441661e-08 8.677795705003e-06 1.314504257784e-08 4.957181316526e-06 1.024171823009e-08
6.428571e+00 7.498971685850e-07 3.551362327580e-09 7.535051011610e-07 3.734595083776e-09 1.558817077241e-06 1.041822487136e-08 1.300084693281e-06 1.320046463966e-08 2.777211919169e-06 5.697256520901e-09 1.950658505526e-06 1.056386421650e-08 4.245364373589e-06 1.405298818867e-08 2.686681966671e-06 7.890948158506e-09 5.946302966382e-06 1.410869225785e-08 3.531324707675e-06 9.597875187332e-09 7.948833530101e-06 1.125105319064e-08 4.517523484578e-06 1.448298649930e-08
6.571429e+00 6.682365413834e-07 4.307029196751e-09 6.714705521405e-07 1.173617812641e-08 1.400719566522e-06 9.638560579248e-09 1.167382626790e-06 1.244492339462e-08 2.510916165726e-06 5.205912063562e-09 1.761878627581e-06 1.053703830437e-08 3.858365230212e-06 1.365062469485e-08 2.439250306867e-06 7.611536584301e-09 5.432019339432e-06 1.413915167931e-08 3.222560976647e-06 8.725043312991e-09 7.297923399311e-06 9.648367603596e-09 4.142490688111e-06 1.387956171472e-08
6.714286e+00 5.970223428448e-07 7.182797125249e-09 5.999314551397e-07 4.066792242180e-09 1.261734164642e-06 1.439835578217e-08 1.050868295467e-06 1.198902784917e-08 2.275499249890e-06 4.811987902116e-09 1.595204429340e-06 1.051966618567e-08 3.514728203921e-06 1.327909109780e-08 2.219839007714e-06 7.359330274026e-09 4.973666506354e-06 1.289599604132e-08 2.947642569171e-06 7.943397029125e-09 6.715142738871e-06 8.287117191669e-09 3.807222170776e-06 1.328643965622e-08
6.857143e+00 5.347335548973e-07 4.226786805483e-09 5.373589269841e-07 3.647215892488e-09 1.139463889479e-06 1.464884290323e-08 9.483013594727e-07 1.175764844708e-08 2.066808092172e-06 4.529406300667e-09 1.447646031538e-06 1.050948591569e-08 3.208803762861e-06 1.292556837317e-08 2.024754885282e-06 7.128141373030e-09 4.563917938239e-06 1.177831767674e-08 2.702206161925e-06 7.242151422836e-09 6.192010448587e-06 7.133148782776e-09 3.506705824365e-06 1.270013254396e-08
7.000000e+00 4.800979493676e-07 3.751912234139e-09 4.824746965940e-07 3.428491084536e-09 1.031155638139e-06 1.417502872928e-08 8.576532985078e-07 1.135890619288e-08 1.881374996245e-06 4.212910853143e-09 1.316668462288e-06 1.050459865704e-08 2.935776402916e-06 1.257865574402e-08 1.850855635386e-06 6.912461176455e-09 4.196702665180e-06 1.077174201550e-08 2.482522840231e-06 6.604270061311e-09 5.721253168594e-06 6.153097533647e-09 3.236651762292e-06 1.211575422244e-08
7.142857e+00 4.320452560289e-07 3.503584950634e-09 4.342034449182e-07 3.265208131167e-09 9.351787475429e-07 1.375378466971e-08 7.773869298610e-07 1.100289534208e-08 1.716180784971e-06 3.932060707144e-09 1.200115166405e-06 1.050341192933e-08 2.691527324796e-06 1.222900003419e-08 1.695458594013e-06 6.707537690937e-09 3.866957531881e-06 1.468226958308e-08 2.285413811296e-06 6.037395582687e-09 5.296613172548e-06 5.319379315501e-09 2.993376133788e-06 1.152624739672e-08
7.285714e+00 3.896719873505e-07 3.326608294611e-09 3.916374491982e-07 3.127073212575e-09 8.499195537500e-07 1.338232463439e-08 7.061357954773e-07 1.068708292385e-08 1.568665726640e-06 3.683153132017e-09 1.096145544394e-06 1.050459159643e-08 2.472521550071e-06 1.186994527874e-08 1.556265942092e-06 6.509480782741e-09 3.569900123285e-06 1.258393178896e-08 2.108134563693e-06 1.093497448821e-08 4.890592393589e-06 1.434054291442e-08 2.773705470071e-06 1.092115598073e-08
7.428571e+00 3.522129096488e-07 3.183698775956e-09 3.540079096070e-07 3.004274244493e-09 7.740012725242e-07 1.305855797084e-08 6.427351548649e-07 1.040948622224e-08 1.436635006482e-06 3.463109937849e-09 1.003183742393e-06 1.050702124202e-08 2.275714931468e-06 1.149801113233e-08 1.432209314962e-06 1.413796635587e-08 3.301818363312e-06 1.080192737803e-08 1.948324655357e-06 9.699360201591e-09 4.543552481351e-06 1.333378390649e-08 2.574897623950e-06 1.028451029237e-08
7.571429e+00 3.190178102468e-07 3.061855107717e-09 3.206615999769e-07 2.893002413546e-09 7.062456359948e-07 1.278108797164e-08 5.861891416741e-07 1.016865981142e-08 1.318182534289e-06 3.325153752449e-09 9.198765038143e-07 1.050976779407e-08 2.098477488285e-06 1.111301724188e-08 1.319767013340e-06 1.264392660990e-08 3.059241619017e-06 1.365092859552e-08 1.803944168220e-06 8.654132545807e-09 4.228446439084e-06 1.226241560035e-08 2.394576176832e-06 9.590901363724e-09
7.714286e+00 2.895325031988e-07 2.955732329106e-09 2.910417792057e-07 2.791732630185e-09 6.454924854008e-07 1.210279496367e-08 5.355204816319e-07 9.593909574142e-09 1.211717512775e-06 3.156019607476e-09 8.450583498844e-07 1.051205243677e-08 1.938530179004e-06 1.071775577185e-08 1.218366872879e-06 1.132596834733e-08 2.839515380137e-06 1.232203810154e-08 1.673216626721e-06 7.734005056465e-09 3.941744238494e-06 1.105865043048e-08 2.230675820639e-06 8.797576054113e-09
7.857143e+00 2.632832416074e-07 2.863065273886e-09 2.646725267995e-07 2.699976501897e-09 5.911781518017e-07 1.194437226582e-08 4.902488916028e-07 9.447439440662e-09 1.115813266389e-06 3.010641910896e-09 7.777227114255e-07 1.051322599779e-08 1.796037907235e-06 1.465504259481e-08 1.126734619259e-06 1.013787687422e-08 2.639967616015e-06 1.112578816189e-08 1.554623660112e-06 6.964042713757e-09 3.680364883814e-06 9.601290016292e-09 2.081396718651e-06 7.826850506423e-09
8.000000e+00 2.398638789889e-07 2.783079040916e-09 2.411458414694e-07 2.617796199698e-09 5.423925584255e-07 1.183070346643e-08 4.496095270413e-07 9.335196300942e-09 1.029248797280e-06 2.888468280864e-09 7.169979118738e-07 1.051274812551e-08 1.664815656645e-06 1.312497449074e-08 1.044799786813e-06 1.470243864433e-08 2.458413675289e-06 1.010460612551e-08 1.446816883218e-06 6.293478627963e-09 3.441612345789e-06 7.645680996517e-09 1.945166240110e-06 6.521443277646e-09


==> anc/fig9/all_results_k0.dat <==
# Results using linear interpolation
# Processing order:
#  1. scdifffactbreakD000000.dat
#  2. scdiffgafactbreakD000000.dat
#  3. scdifffactbreakD000400.dat
#  4. scdiffgafactbreakD000400.dat
#  5. scdifffactbreakD000800.dat
#  6. scdiffgafactbreakD000800.dat
#  7. scdifffactbreakD001200.dat
#  8. scdiffgafactbreakD001200.dat
#  9. scdifffactbreakD001600.dat
# 10. scdiffgafactbreakD001600.dat
# 11. scdifffactbreakD002000.dat
# 12. scdiffgafactbreakD002000.dat
#
# Q scdifffactbreakD000000.dat_I(Q) scdifffactbreakD000000.dat_error scdiffgafactbreakD000000.dat_I(Q) scdiffgafactbreakD000000.dat_error scdifffactbreakD000400.dat_I(Q) scdifffactbreakD000400.dat_error scdiffgafactbreakD000400.dat_I(Q) scdiffgafactbreakD000400.dat_error scdifffactbreakD000800.dat_I(Q) scdifffactbreakD000800.dat_error scdiffgafactbreakD000800.dat_I(Q) scdiffgafactbreakD000800.dat_error scdifffactbreakD001200.dat_I(Q) scdifffactbreakD001200.dat_error scdiffgafactbreakD001200.dat_I(Q) scdiffgafactbreakD001200.dat_error scdifffactbreakD001600.dat_I(Q) scdifffactbreakD001600.dat_error scdiffgafactbreakD001600.dat_I(Q) scdiffgafactbreakD001600.dat_error scdifffactbreakD002000.dat_I(Q) scdifffactbreakD002000.dat_error scdiffgafactbreakD002000.dat_I(Q) scdiffgafactbreakD002000.dat_error
1.000000e+00 4.204533550312e-03 3.417369686203e-07 4.225965469752e-03 2.905586013111e-08 4.705663167398e-03 2.246333082160e-07 4.355608036205e-03 2.748953082873e-08 5.323510662970e-03 3.775633715770e-07 4.480543011509e-03 1.197889750639e-07 5.837897490128e-03 1.527618619716e-07 4.577978578016e-03 3.079821821010e-08 6.224553166133e-03 8.192519154174e-08 4.664120470033e-03 1.129593061371e-07 6.506187222069e-03 5.705970007683e-08 4.733010595803e-03 3.891571535939e-08
1.142857e+00 2.402497664583e-03 6.037229017880e-08 2.415214642179e-03 1.064917153305e-07 2.757433746687e-03 1.555204001898e-07 2.534538864309e-03 3.080950228490e-08 3.186589876761e-03 4.872762706318e-07 2.644436919568e-03 8.470463009171e-08 3.546628695938e-03 3.608058898570e-08 2.731443123535e-03 2.742012037696e-08 3.820715723491e-03 4.722059893897e-08 2.805843885551e-03 4.145031844026e-08 4.024129246633e-03 1.691241957331e-08 2.865507389975e-03 3.056947814589e-08
1.285714e+00 1.442657343240e-03 1.454617270884e-08 1.450480762884e-03 1.683972539928e-08 1.697674661760e-03 8.126176845295e-08 1.550448808721e-03 6.284091163389e-08 2.002367409067e-03 1.245634020405e-07 1.640759593410e-03 8.187658200737e-09 2.260081452671e-03 9.703349325429e-09 1.712984466086e-03 5.609374640779e-09 2.458622177713e-03 9.351353676655e-09 1.773831130896e-03 1.078194294523e-08 2.608281973964e-03 1.444724484056e-08 1.822818621750e-03 8.523268920941e-09
1.428571e+00 9.027423823885e-04 1.642807977544e-09 9.077063666448e-04 2.007450752828e-09 1.088682811843e-03 2.323771118541e-08 9.883933075693e-04 5.598558809240e-08 1.309348661255e-03 1.558050681310e-08 1.060673296513e-03 3.719321375738e-08 1.497581536070e-03 1.224333658024e-08 1.118973146360e-03 3.884225104533e-09 1.644237118971e-03 8.102015181585e-09 1.167758069212e-03 9.627185936899e-09 1.756293560150e-03 1.196333323681e-08 1.207209735684e-03 8.109976059201e-09
1.571429e+00 5.849463346430e-04 7.720691321618e-09 5.881888932914e-04 7.567920798715e-09 7.224851969686e-04 2.432811312852e-08 6.523426237469e-04 1.739936328978e-08 8.851947097928e-04 2.169291894217e-08 7.096561322848e-04 6.403770077689e-09 1.025190817180e-03 1.426779141832e-08 7.562565481260e-04 1.322400213942e-08 1.135451198288e-03 8.780084703340e-09 7.951550021930e-04 6.342332601163e-09 1.220725758447e-03 1.210348380310e-08 8.267687606149e-04 7.063134520834e-09
1.714286e+00 3.905623743465e-04 1.198111581967e-08 3.927315796912e-04 1.116270950484e-08 4.937039375467e-04 2.093606274467e-08 4.435099922526e-04 1.667562863624e-08 6.156470462393e-04 1.008702327145e-08 4.889038627218e-04 6.495279200993e-09 7.214928848721e-04 2.110266378958e-09 5.260975760797e-04 1.434038490142e-08 8.057048587683e-04 7.642911692201e-09 5.571491377605e-04 6.991277285285e-09 8.715704595759e-04 1.005470272645e-08 5.825218777289e-04 8.678866324826e-09
1.857143e+00 2.676685932273e-04 1.358244689078e-08 2.691532711496e-04 1.359167865501e-08 3.460196815678e-04 1.698110429519e-08 3.093730560577e-04 1.120049016533e-09 4.387703130162e-04 9.962311104696e-09 3.454297575063e-04 6.187091571767e-09 5.199768082023e-04 1.340936059380e-08 3.752049118720e-04 7.989722117198e-09 5.852314541977e-04 8.395079157232e-09 4.000943139543e-04 5.909174469513e-09 6.368011932279e-04 8.896984796678e-09 4.205540833138e-04 5.692340009783e-09
2.000000e+00 1.876997057735e-04 3.629619327967e-09 1.887365469479e-04 3.648157622050e-09 2.479432374865e-04 1.318986970697e-09 2.207079732523e-04 1.479588269208e-08 3.194431810469e-04 1.050266391786e-08 2.494910660024e-04 6.023115333689e-09 3.825835588516e-04 1.309478375332e-08 2.734385597703e-04 7.732200904347e-09 4.338092631652e-04 7.082939232632e-09 2.935149044074e-04 5.641939210580e-09 4.746911953888e-04 9.587670951215e-09 3.101168864626e-04 4.663019499555e-09
2.142857e+00 1.343272086602e-04 3.530997980334e-09 1.350647734430e-04 3.543934875216e-09 1.811714992641e-04 1.448132228717e-08 1.606083778239e-04 1.433661378177e-08 2.369694198472e-04 6.667280164622e-09 1.837237380551e-04 6.948671713654e-09 2.866580102906e-04 8.524172173782e-09 2.030998957431e-04 7.213842894918e-09 3.273537243774e-04 6.293703783123e-09 2.194031504474e-04 1.193397927282e-08 3.601383089296e-04 9.718310975025e-09 2.329687945799e-04 4.163060302222e-09
2.285714e+00 9.789361311936e-05 2.914645173474e-09 9.842716382092e-05 2.931353418234e-09 1.347028761829e-04 1.415258352468e-08 1.189542756352e-04 1.247988489467e-08 1.787379597418e-04 6.786851092271e-09 1.376399216094e-04 7.854247253259e-09 2.182800622249e-04 7.432895631913e-09 1.534189332332e-04 6.230056344159e-09 2.509565072948e-04 4.706171059950e-09 1.667505568603e-04 3.320331957621e-09 2.775195764385e-04 8.643073314560e-09 1.779156032343e-04 4.125378603152e-09
2.428571e+00 7.251728377647e-05 8.914455796151e-09 7.290921595391e-05 9.085187825184e-09 1.017236112535e-04 1.305652028766e-08 8.950724124198e-05 1.093787744245e-08 1.368359269463e-04 7.576796605407e-09 1.047128889422e-04 3.798097735123e-09 1.686247117631e-04 8.537666658636e-09 1.176445333768e-04 1.263189410608e-08 1.951242441065e-04 1.435162664520e-08 1.286265030882e-04 1.375318765936e-08 2.168551970804e-04 8.112252370584e-09 1.378854162948e-04 8.219640853320e-09
2.571429e+00 5.451758728583e-05 3.315695741426e-09 5.480955784360e-05 3.432919258418e-09 7.790410164522e-05 1.241589473467e-08 6.831579668560e-05 1.060269744320e-08 1.061679007844e-04 1.446374732933e-08 8.077212756196e-05 3.678389251546e-09 1.319658990815e-04 1.309778194702e-08 9.144194433485e-05 1.164380478844e-08 1.536492795301e-04 1.456874308004e-08 1.005480101108e-04 1.215313381592e-08 1.715864784697e-04 7.515391923423e-09 1.082765946060e-04 6.985328312729e-09
2.714286e+00 4.153913313480e-05 6.062621691625e-09 4.175946090200e-05 6.035973268268e-09 6.042484980443e-05 1.114470761461e-08 5.281923901710e-05 9.596517584060e-09 8.337632462593e-05 8.816765331628e-09 6.308925246857e-05 5.280983906048e-09 1.044907374240e-04 8.198638662678e-09 7.195152613966e-05 1.219918952321e-08 1.223855799292e-04 1.128030505143e-08 7.954999599608e-05 1.025472834408e-08 1.373150884500e-04 7.296581290046e-09 8.604186854260e-05 3.798653149616e-09
2.857143e+00 3.204388520417e-05 1.452562681383e-08 3.220845817359e-05 1.017639710470e-08 4.741274703229e-05 1.024840940177e-08 4.132081936480e-05 1.460804488745e-08 6.620207331415e-05 1.048557745446e-09 4.984121738203e-05 1.425068216273e-08 8.362273358486e-05 7.305696674438e-09 5.724493742937e-05 1.259138800103e-08 9.850476293709e-05 1.277043460736e-08 6.362856495430e-05 1.276160137492e-08 1.110250413070e-04 6.792140738041e-09 6.912024891176e-05 3.828533663627e-09
3.000000e+00 2.499223326066e-05 1.376186046605e-08 2.512215319271e-05 1.384025741370e-08 3.759811723537e-05 9.231413872771e-09 3.267462121301e-05 1.323336791251e-08 5.309754321016e-05 3.828581526897e-09 3.978622957680e-05 5.748371342663e-10 6.757602972254e-05 7.655084426810e-09 4.600888607294e-05 7.819995514593e-09 8.004265438481e-05 1.306584129687e-08 5.140410794099e-05 1.281673913802e-08 9.061711687476e-05 6.056553822267e-09 5.607757410300e-05 3.521453512612e-09
3.142857e+00 1.969695744604e-05 1.220542526568e-08 1.979828647501e-05 1.228244073703e-08 3.010638611521e-05 1.457754907473e-08 2.609371731596e-05 1.195221226380e-08 4.298070960505e-05 1.846977532945e-09 3.206443098690e-05 1.981932491699e-09 5.509722574269e-05 4.530646022344e-09 3.732376410002e-05 5.287806518768e-09 6.561096917148e-05 1.059729049286e-08 4.190933362233e-05 9.939115835750e-09 7.460195868018e-05 5.754519285115e-09 4.591027982567e-05 3.281103847549e-09
3.285714e+00 1.567214912021e-05 1.084369993856e-08 1.575193553137e-05 1.091247872837e-08 2.432281043156e-05 1.174231283878e-08 2.102881824488e-05 1.156265811197e-08 3.508805220969e-05 2.892276166979e-09 2.606830428205e-05 1.900673493471e-09 4.529340235492e-05 3.335388192072e-09 3.053786879099e-05 4.121671339903e-09 5.421566516579e-05 1.464858208977e-08 3.445699341886e-05 1.400065901181e-08 6.190947495026e-05 8.675782752840e-09 3.790159823710e-05 3.269537018308e-09
3.428571e+00 1.258018748549e-05 9.626962639773e-09 1.264356820636e-05 9.687871069442e-09 1.981400363606e-05 1.065030714091e-08 1.708905893822e-05 9.096160569890e-09 2.887039135484e-05 2.623050871923e-09 2.136580603952e-05 1.994941092058e-09 3.751754055401e-05 2.656575248073e-09 2.518368134523e-05 3.257190737867e-09 4.513387112464e-05 1.207937107725e-08 2.855086995581e-05 1.117136014873e-08 5.175493967777e-05 7.229377889101e-09 3.153195035967e-05 2.915864402720e-09
3.571429e+00 1.018124755372e-05 8.541204388712e-09 1.023201233238e-05 8.595175220585e-09 1.626517086786e-05 9.670614086410e-09 1.399657340873e-05 8.255190797585e-09 2.392776305027e-05 2.161646479518e-09 1.764351624580e-05 1.627260855757e-09 3.129583351927e-05 2.405344171589e-09 2.092076433753e-05 2.523398918083e-09 3.783337984117e-05 1.398497966310e-08 2.382809134773e-05 9.087432109974e-09 4.356235919353e-05 5.988205417159e-09 2.642259414727e-05 5.329575228596e-09
3.714286e+00 8.302801938552e-06 7.575288174203e-09 8.343776602688e-06 9.623457882872e-09 1.344743023192e-05 8.795288426855e-09 1.154704417056e-05 7.500445591505e-09 1.996580202573e-05 1.627425108473e-09 1.467174056172e-05 1.489000863540e-09 2.627734901691e-05 2.027570065206e-09 1.749812734707e-05 2.241097708920e-09 3.191787825348e-05 1.429823580761e-08 2.002011460831e-05 1.404247705218e-08 3.690065768236e-05 5.263361478531e-09 2.228753412687e-05 3.749294405846e-09
3.857143e+00 6.819259142448e-06 8.374707048048e-09 6.852571740072e-06 8.434421308157e-09 1.119192051326e-05 8.015194380295e-09 9.591095037037e-06 1.397201579793e-08 1.676512848804e-05 1.416722340516e-09 1.228001308698e-05 1.483409844867e-08 2.219871682864e-05 1.809721782838e-09 1.472818718891e-05 1.339552378650e-08 2.708896586922e-05 1.159798566836e-08 1.692603684280e-05 1.089865908684e-08 3.144391999828e-05 4.729266619629e-09 1.891683388933e-05 3.084655024205e-09
4.000000e+00 5.638169626279e-06 7.373837926928e-09 5.665437567945e-06 7.426779183873e-09 9.372721805102e-06 7.319444736415e-09 8.016629024887e-06 1.279785548932e-08 1.416068283432e-05 2.308418632904e-09 1.034027208615e-05 1.436743813402e-08 1.886043271275e-05 1.489679360589e-08 1.247038664892e-05 1.119515765389e-08 2.311970953467e-05 9.380275046617e-09 1.439389166896e-05 1.177115674847e-08 2.694350855501e-05 4.235267763040e-09 1.614944119977e-05 2.672482719234e-09
4.142857e+00 4.690816434745e-06 6.500738109932e-09 4.713280014861e-06 6.547907911715e-09 7.895345601271e-06 1.391751853314e-08 6.740348893969e-06 1.174991335411e-08 1.202635780853e-05 1.429648269383e-08 8.756927184373e-06 1.391651933198e-08 1.610994827808e-05 1.294120963124e-08 1.061739331497e-05 9.554233535549e-09 1.983592399941e-05 7.624898336611e-09 1.230765984604e-05 9.273112865834e-09 2.320805794462e-05 3.850959359167e-09 1.386217778622e-05 2.371106643219e-09
4.285714e+00 3.925563329879e-06 5.702810960741e-09 3.944181094126e-06 5.744895292483e-09 6.686967754169e-06 1.283254861674e-08 5.698787988063e-06 1.081455147934e-08 1.026724895414e-05 1.263463826437e-08 7.569388445744e-06 1.041145248348e-08 1.382981821620e-05 1.141828212324e-08 9.086891342406e-06 8.229274027258e-09 1.710269871794e-05 1.393176390430e-08 1.057798606587e-05 7.307677618080e-09 2.008888587695e-05 3.515495096658e-09 1.195994836781e-05 2.146537098688e-09
4.428571e+00 3.303292643973e-06 5.091102484047e-09 3.318840826140e-06 5.099947152403e-09 5.692679823195e-06 1.186283824704e-08 4.843384005240e-06 9.978975020215e-09 8.808231906470e-06 1.109938597891e-08 6.379984840375e-06 1.454150474558e-08 1.192808109841e-05 9.690585467962e-09 7.815181303973e-06 7.180105656837e-09 1.481481955339e-05 1.115544181483e-08 9.135418604891e-06 1.280031149111e-08 1.746961407426e-05 3.235693500629e-09 1.036863360706e-05 1.962202597611e-09
4.571429e+00 2.794174986407e-06 4.527154987794e-09 2.807181230937e-06 4.561783158518e-09 4.869733664271e-06 1.099489046868e-08 4.136669864122e-06 9.231658292363e-09 7.591332054625e-06 9.655788443298e-09 5.485245269453e-06 1.302729922473e-08 1.033413107825e-05 8.719373951488e-09 6.752818026595e-06 6.633839769764e-09 1.288941424291e-05 9.038030298870e-09 7.925655375357e-06 1.007214549972e-08 1.525842508118e-05 2.973863947651e-09 9.030055412489e-06 1.792099599298e-09
4.714286e+00 2.375154087974e-06 4.037771421391e-09 2.386110729751e-06 4.069433203161e-09 4.184822033183e-06 1.021676550119e-08 3.549512940430e-06 8.562325595702e-09 6.571104536188e-06 1.458919187845e-08 4.737076886730e-06 1.193848787534e-08 8.990933163498e-06 7.964724810864e-09 5.860155432417e-06 5.994603836415e-09 1.126083493271e-05 1.278542455303e-08 6.905795308330e-06 1.268126872231e-08 1.338238169271e-05 2.741675575486e-09 7.898209983399e-06 1.642474081596e-09
4.857143e+00 2.042807963163e-06 6.256060459809e-09 2.052069594348e-06 2.436248124820e-09 3.611804624330e-06 9.517950573207e-09 3.059094398361e-06 7.961879842561e-09 5.711149067483e-06 7.115241698481e-09 4.108260053340e-06 1.211629565162e-08 7.853532486677e-06 7.376339043401e-09 5.106500864777e-06 5.486811309884e-09 9.876779346446e-06 1.044327591217e-08 6.041729224937e-06 1.459163667134e-08 1.178314295094e-05 1.353357947296e-08 6.936460401297e-06 1.510193441811e-09
5.000000e+00 1.739846344449e-06 2.510326048795e-09 1.747735102148e-06 2.545381205459e-09 3.130024956032e-06 8.889217215236e-09 2.647416704829e-06 7.422305036545e-09 4.983204706212e-06 1.207683371670e-08 3.577153640055e-06 1.434327986936e-08 6.885963500499e-06 6.912576604837e-09 4.467184350312e-06 5.081841819141e-09 8.695210180616e-06 1.279445915713e-08 5.306269921453e-06 1.186100530190e-08 1.041375014685e-05 1.315906525366e-08 6.115438834484e-06 7.955775724521e-09
5.142857e+00 1.498606450725e-06 2.317155101772e-09 1.505345882739e-06 2.351762118928e-09 2.723053936655e-06 8.322478902559e-09 2.300191766742e-06 6.936559011421e-09 4.364064593368e-06 1.175603099330e-08 3.126571145331e-06 8.860834608513e-09 6.059275606352e-06 6.538590253850e-09 3.922418588304e-06 4.755808270275e-09 7.682150929787e-06 1.071289488581e-08 4.677322709097e-06 1.361340538133e-08 9.236214926176e-06 1.270089900908e-08 5.411498685138e-06 7.712747473184e-09
5.285714e+00 1.295944837111e-06 2.153229627085e-09 1.301727004390e-06 2.187870742320e-09 2.377744373317e-06 7.810656242303e-09 2.006005879390e-06 6.498466240173e-09 3.835267337752e-06 1.045509344051e-08 2.742610779198e-06 8.217685900387e-09 5.350038981846e-06 6.238155482005e-09 3.456240565970e-06 4.492558879820e-09 6.810048449394e-06 9.046460693946e-09 4.137335409687e-06 1.312583853672e-08 8.219496005414e-06 1.236141416110e-08 4.798129859901e-06 1.359215196099e-08
5.428571e+00 1.124920626818e-06 2.009707046457e-09 1.129901802929e-06 2.044922879569e-09 2.083514035582e-06 7.347553286050e-09 1.755687738987e-06 6.102616192996e-09 3.381805242218e-06 9.116473629744e-09 2.414065462659e-06 7.267821654948e-09 4.739152099276e-06 5.959823915706e-09 3.055690928479e-06 4.269206964466e-09 6.056385839680e-06 7.689352653028e-09 3.672017475441e-06 1.074404434921e-08 7.338317501329e-06 1.216257201397e-08 4.274300048565e-06 1.145856753516e-08
5.571429e+00 9.799789236755e-07 1.887682692924e-09 9.842869400799e-07 1.924197228323e-09 1.831798089262e-06 6.927746342861e-09 1.540552833797e-06 1.442051376028e-08 2.991450689814e-06 7.871939433411e-09 2.131828893532e-06 6.326845947009e-09 4.211005439366e-06 5.692191902254e-09 2.710201772003e-06 4.072778925284e-09 5.402679269310e-06 6.569231976452e-09 3.269392335121e-06 1.026131862485e-08 6.571482343360e-06 1.155042997620e-08 3.819772018953e-06 9.893744550064e-09
5.714286e+00 8.566404116378e-07 1.785837501133e-09 8.603803305018e-07 1.824703933817e-09 1.613950243078e-06 1.877902623575e-09 1.357073101293e-06 1.350616554962e-08 2.654190536533e-06 6.748431314347e-09 1.888463358436e-06 5.459662470421e-09 3.752751530602e-06 5.413245289477e-09 2.411106856422e-06 3.891033411225e-09 4.833500691894e-06 1.392450888028e-08 2.919749782744e-06 1.025323316633e-08 5.902352190898e-06 1.128335092604e-08 3.423954112589e-06 8.673617705150e-09
5.857143e+00 7.511905413704e-07 1.836638303885e-09 7.544484601947e-07 1.891334047604e-09 1.427845195416e-06 9.817723909811e-09 1.199246239002e-06 1.278432279165e-08 2.361785409240e-06 5.745111863488e-09 1.677863989052e-06 4.680174090929e-09 3.353768637537e-06 5.099403334954e-09 2.151265103856e-06 3.713212711354e-09 4.336589796934e-06 1.262983296468e-08 2.615067084811e-06 1.025553097510e-08 5.316300776213e-06 1.097318489054e-08 3.078075798949e-06 7.676019106230e-09
6.000000e+00 6.608611605633e-07 1.794096667307e-09 6.637097426735e-07 1.861118091408e-09 1.266716038826e-06 1.476781826075e-08 1.062904005781e-06 1.211347421305e-08 2.107424248283e-06 4.851711017559e-09 1.494996334907e-06 3.986279553414e-09 3.005228955693e-06 4.720501941351e-09 1.924764329612e-06 3.529470733163e-09 3.901214579010e-06 1.144471917763e-08 2.348672126908e-06 1.025165925280e-08 4.791376864150e-06 1.402167802817e-08 2.774841601848e-06 6.830680348764e-09
6.142857e+00 5.831331974357e-07 1.803383560728e-09 5.856323466287e-07 1.897479861664e-09 1.126939873085e-06 1.401366651128e-08 9.447237827591e-07 1.148933467446e-08 1.885451950121e-06 4.055004587378e-09 1.335667394301e-06 3.437063492064e-09 2.699013096203e-06 6.356416706421e-09 1.727564968037e-06 1.407573327887e-08 3.518618054541e-06 1.042197748517e-08 2.115042759450e-06 1.026774527292e-08 4.337835799800e-06 1.246434503987e-08 2.508156754885e-06 6.095459804397e-09
6.285714e+00 5.162017494414e-07 2.114976040981e-09 5.184014579290e-07 2.292880440159e-09 1.005257788448e-06 1.331104054559e-08 8.419551251683e-07 1.090803936479e-08 1.692825004200e-06 7.118945848631e-09 1.196457037794e-06 2.876279087872e-09 2.430872332777e-06 6.559376745813e-09 1.553885198101e-06 1.290747260626e-08 3.181400491106e-06 9.507328871397e-09 1.909516937193e-06 1.028620599985e-08 3.936977315244e-06 1.107113653005e-08 2.272908538588e-06 5.444178208105e-09
6.428571e+00 4.583069168091e-07 1.029259340016e-08 4.602585032185e-07 1.261574242592e-08 8.992694621216e-07 1.287358408639e-08 7.523129526804e-07 1.032434978352e-08 1.522123102667e-06 6.608596541458e-09 1.074439878528e-06 2.376256726021e-09 2.195945622665e-06 4.464223099763e-09 1.401105433668e-06 1.186703042771e-08 2.883343575314e-06 8.687465138286e-09 1.728189841745e-06 1.030557385181e-08 3.581688170441e-06 9.815785376269e-09 2.064791094886e-06 4.946309619625e-09
6.571429e+00 4.077578317653e-07 8.234928829447e-09 4.094868692621e-07 6.378170603802e-09 8.062141214090e-07 1.226647467823e-08 6.740910879724e-07 1.002953611098e-08 1.370405524728e-06 2.220933384921e-09 9.682390631931e-07 8.991845186141e-09 1.987181375453e-06 4.269334100281e-09 1.266333066075e-06 1.093583002765e-08 2.619188493214e-06 7.950941796518e-09 1.567767363953e-06 1.032473116676e-08 3.265939790701e-06 8.679562104670e-09 1.880164379075e-06 4.843987296222e-09
6.714286e+00 3.634403958353e-07 1.751038820795e-09 3.649682446138e-07 1.688292404905e-09 7.244895761901e-07 1.169750406763e-08 6.052810491447e-07 9.560925670739e-09 1.237858529653e-06 2.815563384107e-09 8.731763309989e-07 1.460225269216e-08 1.803683941964e-06 1.430110520818e-08 1.147125092975e-06 1.009893269160e-08 2.384472094639e-06 7.287889207714e-09 1.425457382289e-06 1.034104629589e-08 2.984604898294e-06 7.860757257392e-09 1.715940058826e-06 4.726699094089e-09
6.857143e+00 3.249443318811e-07 1.394158358857e-09 3.263054004926e-07 1.394764782726e-09 6.525226214199e-07 1.116401801093e-08 5.447437316335e-07 9.121504000126e-09 1.120555621579e-06 2.893821881774e-09 7.895528539934e-07 1.405569273787e-08 1.639382299150e-06 1.328295377504e-08 1.041410933158e-06 9.344342547102e-09 2.175387560714e-06 6.680351588225e-09 1.298896248347e-06 1.035745849928e-08 2.733308052143e-06 7.449490346780e-09 1.569488792996e-06 4.596863009315e-09
7.000000e+00 2.911310266089e-07 1.319981985524e-09 2.924219659585e-07 1.258359390352e-09 5.889840222966e-07 1.066358816973e-08 4.911229564767e-07 1.397582153850e-08 1.016485911492e-06 2.983792743890e-09 7.158209511712e-07 1.319294671563e-08 1.493101847373e-06 1.235993789101e-08 9.458739887247e-07 7.221058889276e-09 1.988700091035e-06 6.140363325473e-09 1.186060999162e-06 1.037183171423e-08 2.508303308556e-06 7.049155309382e-09 1.438564556102e-06 4.457130002786e-09
7.142857e+00 2.614880109509e-07 1.229432273861e-09 2.626478813775e-07 1.176126554832e-09 5.327468898597e-07 1.019399334264e-08 4.439020066141e-07 1.307701527711e-08 9.239360314802e-07 3.083096126996e-09 6.499954610234e-07 1.274818949307e-08 1.362561975884e-06 1.152280920968e-08 8.622158452335e-07 5.110801288835e-10 1.821620247567e-06 5.651525134435e-09 1.085223912528e-06 1.038384458174e-08 2.306373673958e-06 6.661464216710e-09 1.321242616782e-06 4.310057070551e-09
7.285714e+00 2.329397985947e-07 1.381956460697e-08 2.363512854748e-07 1.186163008437e-09 4.828527789950e-07 9.753202128480e-09 4.020432607557e-07 1.228369611306e-08 8.414415444414e-07 3.189694236009e-09 5.913957838757e-07 1.233441989247e-08 1.245806970235e-06 1.076371941118e-08 7.875072507845e-07 2.911036943006e-09 1.671755562114e-06 5.208187600731e-09 9.949028010439e-07 1.039329542524e-08 2.124748144809e-06 6.287743379707e-09 1.215868502630e-06 4.157918939561e-09
7.428571e+00 2.100517497107e-07 3.334595868697e-12 2.109288058149e-07 4.192539829744e-09 4.382081718529e-07 1.443977681843e-08 3.648509486601e-07 1.158734337491e-08 7.677470070130e-07 3.301847910991e-09 5.391104529817e-07 1.194921329201e-08 1.141154786438e-06 1.007581273747e-08 7.206424704500e-07 8.944179865987e-09 1.537043398489e-06 4.805417668328e-09 9.138223262058e-07 1.040007789012e-08 1.961033001274e-06 5.928815175984e-09 1.121015843323e-06 4.002594658376e-09
7.571429e+00 1.897940215314e-07 1.223275144933e-08 1.905859920991e-07 4.533096015978e-09 3.986688858499e-07 1.378576085174e-08 3.317302889412e-07 1.098112472058e-08 7.017730215933e-07 3.418076340418e-09 4.923570933520e-07 1.159032167467e-08 1.047154650773e-06 9.452944999022e-09 6.618324500304e-07 6.521130661530e-09 1.415691390991e-06 4.476896077582e-09 8.408819803092e-07 1.040416179707e-08 1.813154700007e-06 5.584912399989e-09 1.035451418284e-06 3.845488296752e-09
7.714286e+00 1.737105817703e-07 1.121446404189e-09 1.744506675721e-07 1.122414344041e-09 3.633550080436e-07 1.324292962578e-08 3.021713423431e-07 1.045991923994e-08 6.425889562039e-07 3.537120799805e-09 4.504622268097e-07 1.125566597433e-08 9.625518402564e-07 8.889501813003e-09 6.078271932237e-07 6.106014254906e-09 1.306172862579e-06 4.136281228473e-09 7.751294919656e-07 1.044421286016e-08 1.679312242777e-06 5.255587032475e-09 9.581060741595e-07 3.687453532626e-09
7.857143e+00 1.577137605954e-07 9.857425769082e-10 1.583673591029e-07 1.007299947775e-09 3.317495973833e-07 1.281150637339e-08 2.757356754391e-07 1.002044780943e-08 5.893902786300e-07 3.657912609646e-09 4.128445235258e-07 1.094332680578e-08 8.862583278239e-07 8.380288940465e-09 5.591813727447e-07 5.730504481777e-09 1.207134051568e-06 3.825835332395e-09 7.157386603032e-07 1.043742481104e-08 1.557937315495e-06 4.939575234605e-09 8.880504431066e-07 3.528693299071e-09
8.000000e+00 1.433527039910e-07 9.726655321978e-10 1.439472589027e-07 9.951765085384e-10 3.034065694107e-07 1.249602513861e-08 2.520453072118e-07 9.661558971728e-09 5.414796612196e-07 3.779545152860e-09 3.790008646394e-07 1.065153443483e-08 8.173282350973e-07 7.920471027759e-09 5.152784425804e-07 5.391043804659e-09 1.117404282532e-06 3.542451411736e-09 6.619908189136e-07 1.042898029348e-08 1.447660822294e-06 4.634566822214e-09 8.244746022058e-07 3.368597197681e-09


==> anc/fig9/integral_ratios.dat <==
# Ratio results using linear interpolation
# Ratios (numerator / denominator):
# 1: R1: scdifffactbreakD000000/scdiffgafactbreakD000000
# 2: R2: scdifffactbreakD000400/scdiffgafactbreakD000400
# 3: R3: scdifffactbreakD000800/scdiffgafactbreakD000800
# 4: R4: scdifffactbreakD001200/scdiffgafactbreakD001200
# 5: R5: scdifffactbreakD001600/scdiffgafactbreakD001600
# 6: R6: scdifffactbreakD002000/scdiffgafactbreakD002000
#
# Q ratio1 error1 ratio2 error2 ratio3 error3 ratio4 error4 ratio5 error5 ratio6 error6
1.000000e+00 9.948112918614e-01 8.399218631421e-06 1.091471688788e+00 1.111043561877e-04 1.214052760153e+00 4.138574109523e-04 1.312469112273e+00 2.235088555077e-04 1.380169743275e+00 8.257014836277e-05 1.426833959754e+00 3.045115235043e-05
1.142857e+00 9.946629062007e-01 3.286809714376e-05 1.098795387945e+00 1.710748326555e-04 1.230048227209e+00 3.254145030883e-04 1.334209992682e+00 5.835538657679e-05 1.405435891042e+00 1.520047222800e-04 1.454451705094e+00 2.909980221672e-05
1.285714e+00 9.945918985403e-01 5.896999902630e-05 1.105575442903e+00 1.090930293983e-04 1.244594317401e+00 2.779889475184e-04 1.353749187187e+00 8.058065836742e-05 1.428075206061e+00 4.190493217947e-05 1.479140922196e+00 3.016156609763e-05
1.428571e+00 9.945499557399e-01 4.730951780469e-05 1.111855948871e+00 9.447321288816e-05 1.257875573348e+00 5.681847120534e-05 1.371417807642e+00 1.555761398414e-05 1.448481284571e+00 4.678096281370e-05 1.501349108762e+00 1.032394096456e-05
1.571429e+00 9.945402872855e-01 1.281602692472e-04 1.117689837339e+00 1.222858788170e-04 1.270043321374e+00 7.734691835234e-05 1.387510946473e+00 7.978439922988e-05 1.466965925581e+00 8.742261032300e-05 1.521431082290e+00 1.468111105778e-05
1.714286e+00 9.945472653628e-01 4.453363214323e-05 1.123122463692e+00 1.473233329525e-04 1.281229259212e+00 5.372716405372e-05 1.402174743652e+00 1.071123138369e-05 1.483786619402e+00 1.536390526853e-05 1.539707341722e+00 1.868468822589e-05
1.857143e+00 9.945688978234e-01 4.434041165785e-05 1.128188066344e+00 2.554172619912e-05 1.291540750290e+00 2.896464400711e-05 1.415603174351e+00 1.124653725110e-05 1.499148561905e+00 1.962580523684e-05 1.556313949368e+00 3.018273658342e-05
2.000000e+00 9.945989084649e-01 4.855283721703e-05 1.132789883003e+00 3.015514018612e-05 1.301071027795e+00 3.209189792317e-05 1.427938814088e+00 4.197576781340e-05 1.513221632126e+00 3.801996776740e-05 1.571544235045e+00 4.074039772901e-05
2.142857e+00 9.946380131403e-01 5.777695590869e-05 1.137357163457e+00 4.115896688202e-05 1.309900322862e+00 6.470013966177e-05 1.439304760084e+00 5.079335278084e-05 1.526166259758e+00 4.332262646109e-05 1.585479739863e+00 5.867915857790e-05
2.285714e+00 9.946816109579e-01 7.535565744984e-05 1.141510271962e+00 4.658075703250e-05 1.318096587536e+00 9.078681011224e-05 1.449802799699e+00 3.863876509833e-05 1.538106831391e+00 6.166509080616e-05 1.598403295647e+00 7.023258223628e-05
2.428571e+00 9.947278870523e-01 9.834416341465e-05 1.145412948067e+00 5.262207601661e-05 1.325721691774e+00 1.025142753933e-04 1.459524616979e+00 6.977042509619e-05 1.549136990804e+00 6.820706741613e-05 1.610285384548e+00 9.510899395133e-05
2.571429e+00 9.947755274289e-01 1.726121468256e-04 1.149088720323e+00 7.739729562040e-05 1.332830086057e+00 1.021840787936e-04 1.468545248896e+00 6.298374696365e-05 1.559353816573e+00 7.489647099713e-05 1.621274468019e+00 1.008758330995e-04
2.714286e+00 9.948229638626e-01 2.510377334589e-04 1.152534670793e+00 8.604700583812e-05 1.339489678040e+00 1.016800822171e-04 1.476932747951e+00 6.012381412069e-05 1.568831327342e+00 9.390616237292e-05 1.631462677579e+00 1.101739971399e-04
2.857143e+00 9.948706049126e-01 3.441101121957e-04 1.155785485869e+00 8.324618982686e-05 1.345665585636e+00 1.452503676076e-04 1.484745335898e+00 6.021304342792e-05 1.577653369680e+00 8.912828547473e-05 1.640919853667e+00 1.174306873362e-04
3.000000e+00 9.949177126934e-01 4.352402646970e-04 1.158836600605e+00 1.085771273672e-04 1.351473478737e+00 1.583149576721e-04 1.492044787133e+00 2.547222988947e-04 1.585877334915e+00 2.363947847970e-04 1.649714194477e+00 1.233678489256e-04
3.142857e+00 9.949628420042e-01 4.234494944834e-04 1.161751478705e+00 3.433588657194e-04 1.356917858165e+00 1.724305674376e-04 1.498839342030e+00 3.148489989798e-04 1.593523862938e+00 1.221712079013e-04 1.657905471742e+00 1.344504188046e-04
3.285714e+00 9.950061646103e-01 4.295404418203e-04 1.164509522765e+00 6.022761003469e-04 1.362004288097e+00 1.399605085945e-04 1.505212692723e+00 3.917341400536e-04 1.600691972533e+00 3.392454313253e-04 1.665541164407e+00 1.441404481533e-04
3.428571e+00 9.950474019038e-01 4.526212246660e-04 1.167130862474e+00 7.154239402629e-04 1.366805281233e+00 1.480938013426e-04 1.511190167895e+00 3.045536129691e-04 1.607356725403e+00 4.591568817217e-04 1.672694084619e+00 2.560906640272e-04
3.571429e+00 9.950873410078e-01 1.185693709071e-03 1.169497202074e+00 8.063898866412e-04 1.371323799406e+00 1.582542736873e-04 1.516790337000e+00 5.276355554734e-04 1.613620415501e+00 4.719470338497e-04 1.679324923862e+00 1.815422007962e-04
3.714286e+00 9.951234377420e-01 1.237468245767e-03 1.171826021334e+00 8.775544593093e-04 1.375579388703e+00 2.022562901338e-04 1.522027359443e+00 5.235011602172e-04 1.619491959175e+00 6.407322906100e-04 1.685557213253e+00 2.000227603832e-04
3.857143e+00 9.951568996352e-01 1.272526091751e-03 1.174046532511e+00 9.600046961458e-04 1.379638889648e+00 8.660085026302e-04 1.526967969022e+00 5.667460521622e-04 1.624999359255e+00 6.416284918778e-04 1.691389842906e+00 2.141458888499e-04
4.000000e+00 9.951618337112e-01 1.940515914580e-03 1.176136646812e+00 1.029786086318e-03 1.383379880003e+00 1.103729302016e-03 1.531615409047e+00 8.539724134468e-04 1.630171217972e+00 8.872243471096e-04 1.696851534357e+00 8.106262546901e-04
4.142857e+00 9.951890778762e-01 2.079428675828e-03 1.178169100902e+00 1.729907355132e-03 1.386944161287e+00 1.086673752698e-03 1.535976908818e+00 9.490830217842e-04 1.635030073785e+00 8.588463348264e-04 1.701976035897e+00 7.497298262008e-04
4.285714e+00 9.952142834021e-01 2.221891074641e-03 1.180050335800e+00 1.863999376945e-03 1.390309987599e+00 1.060741734004e-03 1.540132482023e+00 9.426059926003e-04 1.639616152757e+00 1.228533257451e-03 1.706779516575e+00 1.160880059218e-03
4.428571e+00 9.888854657060e-01 1.640557351662e-03 1.181836928013e+00 2.002290370333e-03 1.394604411044e+00 1.315347435367e-03 1.544019348233e+00 1.008887566419e-03 1.643915960771e+00 1.202981990634e-03 1.711292738533e+00 1.114060322886e-03
4.571429e+00 1.002133814158e+00 1.808541443339e-03 1.183472039446e+00 2.746032042951e-03 1.396517270675e+00 2.066148041625e-03 1.547686707127e+00 1.075937951282e-03 1.647964189969e+00 1.184855904487e-03 1.715532338526e+00 1.607525925591e-03
4.714286e+00 1.014441345389e+00 3.528509012331e-03 1.185081526769e+00 2.937609617438e-03 1.398089319211e+00 2.228719777796e-03 1.551148065190e+00 1.137311656927e-03 1.651778619276e+00 1.890369160205e-03 1.719519971231e+00 1.543649251797e-03
4.857143e+00 9.952914723477e-01 2.837748385010e-03 1.186611144365e+00 3.134611384765e-03 1.402030327031e+00 2.886772770846e-03 1.554416979002e+00 1.194319042975e-03 1.655372577215e+00 1.791517211915e-03 1.723265341032e+00 1.754913440410e-03
5.000000e+00 9.953027464560e-01 3.029168090035e-03 1.188065155500e+00 3.336838383605e-03 1.404576436733e+00 2.982391959137e-03 1.557505615166e+00 1.245750094724e-03 1.658756640063e+00 2.516737820129e-03 1.726788251667e+00 1.755972033568e-03
5.142857e+00 9.953104447341e-01 3.247530576729e-03 1.189453058215e+00 3.548032183633e-03 1.406939683231e+00 3.508373143464e-03 1.560425178342e+00 1.290283038936e-03 1.661955886715e+00 2.937882185666e-03 1.730103126014e+00 1.638912951706e-03
5.285714e+00 9.867562131638e-01 6.894137258074e-03 1.190684146797e+00 5.779749673221e-03 1.409216363043e+00 4.307381942210e-03 1.563068071887e+00 3.523514844874e-03 1.664974652177e+00 3.014909313904e-03 1.733223435911e+00 1.534966832576e-03
5.428571e+00 1.004472057304e+00 8.432728199650e-03 1.191920890490e+00 6.214645368876e-03 1.411372058339e+00 4.640502620825e-03 1.565702825923e+00 3.671658400901e-03 1.667822094314e+00 2.829673244921e-03 1.736161619468e+00 1.442099830867e-03
5.571429e+00 9.953065545604e-01 3.945087300365e-03 1.193194964621e+00 8.195178676283e-03 1.413413438635e+00 5.015619791393e-03 1.568203469671e+00 3.823426952303e-03 1.670510900676e+00 2.644333484713e-03 1.738876553662e+00 2.920850040153e-03
5.714286e+00 9.953029417752e-01 4.284828099610e-03 1.194332420097e+00 8.893148170070e-03 1.415346682305e+00 5.437149269759e-03 1.570579450814e+00 3.977289860219e-03 1.673050662274e+00 2.471046320030e-03 1.741484802866e+00 2.738198193338e-03
5.857143e+00 9.952874396110e-01 4.536755463506e-03 1.195407448292e+00 9.103064538801e-03 1.417177516251e+00 5.909425569365e-03 1.572839099330e+00 4.133103534419e-03 1.675513923161e+00 4.687180098653e-03 1.743950031732e+00 3.160017857479e-03
6.000000e+00 9.952756989881e-01 4.943049776726e-03 1.196429438383e+00 1.163265778544e-02 1.418911249963e+00 6.436669145409e-03 1.574990111001e+00 4.290934606154e-03 1.677782606981e+00 4.680465586264e-03 1.746258344367e+00 4.539591636448e-03
6.142857e+00 9.952587814539e-01 5.340956409238e-03 1.197229838537e+00 1.322375433053e-02 1.420673310383e+00 6.871793788568e-03 1.577039521302e+00 4.451068421180e-03 1.679933260007e+00 4.753427494965e-03 1.748444511491e+00 4.250618126777e-03
6.285714e+00 9.952373882053e-01 5.782191006519e-03 1.198143901976e+00 1.382993109199e-02 1.422235977646e+00 7.516773210484e-03 1.578423364195e+00 6.553529032948e-03 1.681960486534e+00 4.735482613617e-03 1.750550393643e+00 4.484655132050e-03
6.428571e+00 9.952118007291e-01 6.822296529639e-03 1.199011945373e+00 1.457490051261e-02 1.423730453742e+00 8.244912924232e-03 1.580151438188e+00 6.992723315433e-03 1.683873180356e+00 6.075198897536e-03 1.759555552337e+00 6.166386409229e-03
6.571429e+00 9.951836893713e-01 1.853913867597e-02 1.199880428556e+00 1.522464460621e-02 1.425135719577e+00 9.020764429108e-03 1.581783230425e+00 7.461943638889e-03 1.685621894759e+00 6.330788085559e-03 1.761723549616e+00 6.345618988637e-03
6.714286e+00 9.951509255433e-01 1.374236149311e-02 1.200658702984e+00 1.937425165522e-02 1.426462469660e+00 9.878715132217e-03 1.583325723941e+00 7.958500791067e-03 1.687337046348e+00 6.310055895260e-03 1.763790616270e+00 6.528809601974e-03
6.857143e+00 9.951143045086e-01 1.036774066606e-02 1.201584156868e+00 2.146100204370e-02 1.427702661525e+00 1.082665713847e-02 1.584786280150e+00 8.478228636220e-03 1.688959933016e+00 6.284004426043e-03 1.765762729672e+00 6.710730694911e-03
7.000000e+00 9.950738406737e-01 1.051056561268e-02 1.202298924208e+00 2.295040039373e-02 1.428890453543e+00 1.184044727320e-02 1.586172550029e+00 9.015566528440e-03 1.690499115323e+00 6.249191511022e-03 1.767645575977e+00 6.884507229865e-03
7.142857e+00 9.950295445268e-01 1.100446438463e-02 1.202977194008e+00 2.455448077250e-02 1.430013412890e+00 1.293723729305e-02 1.587492218507e+00 9.563886182149e-03 1.692016348535e+00 7.826323458343e-03 1.769444578903e+00 7.041325690822e-03
7.285714e+00 9.949814251633e-01 1.163036945785e-02 1.203620548899e+00 2.628674738652e-02 1.431074308208e+00 1.411990864404e-02 1.588752592470e+00 1.011607569639e-02 1.693392909906e+00 1.062002517420e-02 1.763198164463e+00 8.656071552656e-03
7.428571e+00 9.949294919421e-01 1.233575813658e-02 1.204230493176e+00 2.816316465104e-02 1.432075646535e+00 1.539123152167e-02 1.588954147758e+00 1.762041152203e-02 1.694696186405e+00 1.009537209195e-02 1.764556555216e+00 8.745761329846e-03
7.571429e+00 9.948737556033e-01 1.310490960064e-02 1.204808458202e+00 3.020275375279e-02 1.432999461149e+00 1.676659694093e-02 1.590036322377e+00 1.740559707900e-02 1.695862695150e+00 1.111089562041e-02 1.765843358835e+00 8.731912961996e-03
7.714286e+00 9.948142290397e-01 1.393545089671e-02 1.205355364624e+00 3.125806867938e-02 1.433886207906e+00 1.822353264977e-02 1.591089040711e+00 1.720906485171e-02 1.697039901941e+00 1.075931638471e-02 1.767062789681e+00 8.552538201297e-03
7.857143e+00 9.947509278394e-01 1.483208243402e-02 1.205873510227e+00 3.366905480537e-02 1.434718634286e+00 1.977703085347e-02 1.594020345639e+00 1.936168683376e-02 1.698139352791e+00 1.044423445155e-02 1.768218836340e+00 8.092621796326e-03
8.000000e+00 9.946838706702e-01 1.580480094757e-02 1.206363579515e+00 3.632865745526e-02 1.435497621730e+00 2.142958727695e-02 1.593430318093e+00 2.570193615889e-02 1.699187854250e+00 1.016894120358e-02 1.769315277441e+00 7.115956584522e-03


==> anc/fig9/integral_ratiosk0.dat <==
# Ratio results using linear interpolation
# Ratios (numerator / denominator):
# 1: R1: scdifffactbreakD000000/scdiffgafactbreakD000000
# 2: R2: scdifffactbreakD000400/scdiffgafactbreakD000400
# 3: R3: scdifffactbreakD000800/scdiffgafactbreakD000800
# 4: R4: scdifffactbreakD001200/scdiffgafactbreakD001200
# 5: R5: scdifffactbreakD001600/scdiffgafactbreakD001600
# 6: R6: scdifffactbreakD002000/scdiffgafactbreakD002000
#
# Q ratio1 error1 ratio2 error2 ratio3 error3 ratio4 error4 ratio5 error5 ratio6 error6
1.000000e+00 9.949285152486e-01 8.115483142776e-05 1.080368832155e+00 5.202213945534e-05 1.188139618188e+00 9.005564708111e-05 1.275212933097e+00 3.445400414821e-05 1.334560975885e+00 3.678592067587e-05 1.374640324667e+00 1.652535516326e-05
1.142857e+00 9.947346387464e-01 5.048287767518e-05 1.087942972789e+00 6.276942080990e-05 1.205016407531e+00 1.882638707268e-04 1.298445010763e+00 1.855775087679e-05 1.361699324458e+00 2.622763244253e-05 1.404333927287e+00 1.610221674431e-05
1.285714e+00 9.946063265063e-01 1.529403502845e-05 1.094956926157e+00 6.867700379290e-05 1.220390492982e+00 7.616199908799e-05 1.319382339663e+00 7.124188741851e-06 1.386051994967e+00 9.938364058202e-06 1.430905929335e+00 1.037226083046e-05
1.428571e+00 9.945312884886e-01 2.848369034463e-06 1.101467202889e+00 6.667319083635e-05 1.234450481180e+00 4.571130830924e-05 1.338353418884e+00 1.188701741755e-05 1.408028907974e+00 1.352343217337e-05 1.454837140752e+00 1.391862049282e-05
1.571429e+00 9.944872154415e-01 1.833094405508e-05 1.107524130217e+00 4.757536065858e-05 1.247357233345e+00 3.257468218371e-05 1.355612483251e+00 3.029584453723e-05 1.427962089350e+00 1.586352813064e-05 1.476502036118e+00 1.932418485924e-05
1.714286e+00 9.944766210388e-01 4.158926444329e-05 1.113174327909e+00 6.308840439293e-05 1.259239480768e+00 2.656222433376e-05 1.371405073273e+00 3.759639300877e-05 1.446120624016e+00 2.274798970898e-05 1.496202104844e+00 2.819299120466e-05
1.857143e+00 9.944838941917e-01 7.119382475662e-05 1.118454483325e+00 5.503791945481e-05 1.270215734115e+00 3.673393749407e-05 1.385847550897e+00 4.634800144126e-05 1.462733744985e+00 3.011642507293e-05 1.514195720584e+00 2.945507435925e-05
2.000000e+00 9.945064101725e-01 2.719131063293e-05 1.123399548430e+00 7.554751463722e-05 1.280379238284e+00 5.222601390660e-05 1.399157306757e+00 6.211896755942e-05 1.477980356879e+00 3.727517572651e-05 1.530684771163e+00 3.854282254706e-05
2.142857e+00 9.945391772849e-01 3.693820703923e-05 1.128032682472e+00 1.351625714448e-04 1.289813838733e+00 6.080024244896e-05 1.411413872183e+00 6.538107213534e-05 1.492019251819e+00 8.607579938570e-05 1.545865014149e+00 5.003231730517e-05
2.285714e+00 9.945792332030e-01 4.188385676474e-05 1.132392051177e+00 1.681344577816e-04 1.298590973113e+00 8.900856158930e-05 1.422771346566e+00 7.540105955951e-05 1.504981524620e+00 4.116500253553e-05 1.559838324427e+00 6.056511803560e-05
2.428571e+00 9.946243808508e-01 1.740990969640e-04 1.136484711650e+00 2.014098430058e-04 1.306772531334e+00 8.650021190791e-05 1.433340818507e+00 1.701549038733e-04 1.516983198811e+00 1.968714789926e-04 1.572720327556e+00 1.106843010904e-04
2.571429e+00 9.946729992129e-01 8.683840575156e-05 1.140352677196e+00 2.536804894617e-04 1.314412582521e+00 1.888084144589e-04 1.443165934861e+00 2.329948379320e-04 1.528118551137e+00 2.347529882209e-04 1.584705162681e+00 1.235705695142e-04
2.714286e+00 9.947238838232e-01 2.043268695166e-04 1.143993191285e+00 2.961763018048e-04 1.321561460369e+00 1.782351723820e-04 1.452237958388e+00 2.713109887752e-04 1.538473740907e+00 2.438028837449e-04 1.595910116503e+00 1.102532417460e-04
2.857143e+00 9.948903803921e-01 5.497268731626e-04 1.147429982298e+00 4.754623817925e-04 1.328259556879e+00 3.803603957755e-04 1.460788278230e+00 3.457270669421e-04 1.548121712439e+00 3.697165821279e-04 1.606259280819e+00 1.325584985197e-04
3.000000e+00 9.948284714670e-01 7.748951216877e-04 1.150682573801e+00 5.449826685598e-04 1.334570874771e+00 9.814164320760e-05 1.468760395881e+00 3.000063235524e-04 1.557125638221e+00 4.640467391519e-04 1.615924339172e+00 1.481944726443e-04
3.142857e+00 9.948819293477e-01 8.723526957570e-04 1.153779116661e+00 7.690265460071e-04 1.340448225094e+00 1.009100743965e-04 1.476196923629e+00 2.418139219790e-04 1.565545512194e+00 4.492091986670e-04 1.624951077699e+00 1.708722928604e-04
3.285714e+00 9.949348185814e-01 9.741571130663e-04 1.156641811648e+00 8.463263752775e-04 1.346004397910e+00 1.481253821453e-04 1.483188059551e+00 2.280421431471e-04 1.573429942269e+00 7.677649644912e-04 1.633426499932e+00 2.687952691533e-04
3.428571e+00 9.949871175738e-01 1.077489552108e-03 1.159455515233e+00 8.770905219490e-04 1.351242789597e+00 1.760401466275e-04 1.489756006666e+00 2.196672877559e-04 1.580822972978e+00 7.493959311797e-04 1.641349142296e+00 2.749598208423e-04
3.571429e+00 9.950386319897e-01 1.181302245173e-03 1.162082346363e+00 9.732161763337e-04 1.356178820419e+00 1.750877547831e-04 1.495922090338e+00 2.139516206643e-04 1.587763757032e+00 8.432883554767e-04 1.648678360297e+00 4.024296151569e-04
3.714286e+00 9.950891944875e-01 1.463388094617e-03 1.164577707791e+00 1.073500236641e-03 1.360833906635e+00 1.771371490640e-04 1.501723498504e+00 2.245430464321e-04 1.594290486241e+00 1.326871626494e-03 1.655663541436e+00 3.651640189092e-04
3.857143e+00 9.951386721822e-01 1.730279279393e-03 1.166907477201e+00 1.894225990813e-03 1.365237021271e+00 1.653219161636e-03 1.507226690149e+00 1.376342852369e-03 1.600431697083e+00 1.237531686325e-03 1.662218962339e+00 3.687392234102e-04
4.000000e+00 9.951869663483e-01 1.842814064984e-03 1.169159976844e+00 2.077814339095e-03 1.369469073573e+00 1.915879434387e-03 1.512417637378e+00 1.808455075935e-03 1.606216724871e+00 1.466319836924e-03 1.668386430324e+00 3.807944735517e-04
4.142857e+00 9.952339814216e-01 1.952934257757e-03 1.171355626462e+00 2.903947205139e-03 1.373353638248e+00 2.725585148652e-03 1.517316708553e+00 1.830275749211e-03 1.611673075754e+00 1.363210237861e-03 1.674199992421e+00 3.989765200435e-04
4.285714e+00 9.952796882795e-01 2.047467485725e-03 1.173401742296e+00 3.166869449998e-03 1.356417236047e+00 2.503400866152e-03 1.521952634303e+00 1.865127657137e-03 1.616819932587e+00 1.726913312432e-03 1.679679983487e+00 4.210472035780e-04
4.428571e+00 9.953151769004e-01 2.166200222631e-03 1.175351741063e+00 3.444302701375e-03 1.380603892775e+00 3.595622822518e-03 1.526270553998e+00 1.871846596433e-03 1.621690279793e+00 2.579601984213e-03 1.684852096844e+00 4.461492493377e-04
4.571429e+00 9.953667955645e-01 2.284110354550e-03 1.177211095937e+00 3.737156996263e-03 1.383954897496e+00 3.728555985295e-03 1.530343485867e+00 1.981767257716e-03 1.626290020506e+00 2.360464892722e-03 1.689737701950e+00 4.700146700598e-04
4.714286e+00 9.954081587077e-01 2.396977441939e-03 1.178984864519e+00 4.046397807163e-03 1.387164425090e+00 4.659061146126e-03 1.534248240885e+00 2.076152080433e-03 1.630635492356e+00 3.520507111938e-03 1.694356280833e+00 4.946183325441e-04
4.857143e+00 9.954866875808e-01 3.269725899567e-03 1.180677728110e+00 4.373046547257e-03 1.390162500263e+00 4.450742530601e-03 1.537947940213e+00 2.194833754160e-03 1.634760344055e+00 4.309978474162e-03 1.698725613532e+00 1.985822720429e-03
5.000000e+00 9.954862966992e-01 2.040835471459e-03 1.182294026597e+00 4.718181529301e-03 1.393064209044e+00 6.526770938394e-03 1.541454965927e+00 2.338679585873e-03 1.638667144591e+00 4.385267562858e-03 1.702862284899e+00 3.088323847479e-03
5.142857e+00 9.955230009984e-01 2.188216046988e-03 1.183837789539e+00 5.082939269242e-03 1.395798908938e+00 5.457644092302e-03 1.544780463875e+00 2.507376886778e-03 1.642424824536e+00 5.300672981229e-03 1.706775786815e+00 3.380233080532e-03
5.285714e+00 9.955580799508e-01 2.352874520383e-03 1.185312763909e+00 5.468516137616e-03 1.398400154641e+00 5.664662062337e-03 1.547935937829e+00 2.702974403519e-03 1.645998638024e+00 5.661282448674e-03 1.713062431700e+00 5.494238630732e-03
5.428571e+00 9.955914964482e-01 2.531849845538e-03 1.186722438914e+00 5.876170429931e-03 1.400875533215e+00 5.661136534351e-03 1.550926520450e+00 2.915357273524e-03 1.649334699572e+00 5.260572385943e-03 1.716846598964e+00 5.411121802284e-03
5.571429e+00 9.956232108453e-01 2.732459688204e-03 1.189052429151e+00 1.200437008776e-02 1.403232078752e+00 5.565815230388e-03 1.553760861227e+00 3.140553564189e-03 1.652502580150e+00 5.562158130897e-03 1.720386010148e+00 5.385163638317e-03
5.714286e+00 9.956531794935e-01 2.960927422132e-03 1.189287623150e+00 1.191690879942e-02 1.405476322681e+00 5.411144081041e-03 1.556443473505e+00 3.368924051682e-03 1.655450313058e+00 7.519300778303e-03 1.723840915156e+00 5.470763299158e-03
5.857143e+00 9.956817211563e-01 3.486659814328e-03 1.190618864566e+00 1.510350565400e-02 1.407614338618e+00 5.209647392587e-03 1.558975056828e+00 3.586049898817e-03 1.658309196778e+00 8.100599073985e-03 1.727150701756e+00 5.591077512383e-03
6.000000e+00 9.957080905597e-01 3.886211979798e-03 1.191750178696e+00 1.942952048580e-02 1.409651782467e+00 4.965874813049e-03 1.561349049054e+00 3.769877020154e-03 1.661029879103e+00 8.735550789136e-03 1.726720855331e+00 6.603157129811e-03
6.142857e+00 9.957325629170e-01 4.459944747150e-03 1.192877636460e+00 2.074842571959e-02 1.411617860977e+00 4.734134230694e-03 1.562322196930e+00 1.325047749271e-02 1.663615564660e+00 9.460777051638e-03 1.729491504608e+00 6.508629579406e-03
6.285714e+00 9.957567471041e-01 6.003490690508e-03 1.193956492927e+00 2.211827990793e-02 1.414864847401e+00 6.853598654426e-03 1.564383479390e+00 1.366311838702e-02 1.666076078792e+00 1.026339674512e-02 1.732131869103e+00 6.398360780915e-03
6.428571e+00 9.957598036846e-01 3.528518706239e-02 1.195339597594e+00 2.370483208453e-02 1.416666612144e+00 6.902759197352e-03 1.567295058528e+00 1.365164550353e-02 1.668418310110e+00 1.114698764462e-02 1.734649175557e+00 6.314041268172e-03
6.571429e+00 9.957775508163e-01 2.539673466305e-02 1.196001750793e+00 2.545170401196e-02 1.415358641087e+00 1.334279975691e-02 1.569240690850e+00 1.396476498732e-02 1.670648690256e+00 1.211487111993e-02 1.737050136174e+00 6.429547095708e-03
6.714286e+00 9.958137487272e-01 6.651205746877e-03 1.196947396939e+00 2.703610808038e-02 1.417650119120e+00 2.392584627679e-02 1.572351570905e+00 1.862896922747e-02 1.672776839396e+00 1.316827003359e-02 1.739341000253e+00 6.628797497584e-03
6.857143e+00 9.958288504897e-01 6.031025310507e-03 1.197852464430e+00 2.867597815871e-02 1.419228131355e+00 2.552969065467e-02 1.574193478245e+00 1.903145497587e-02 1.674797015914e+00 1.431101135307e-02 1.741527600796e+00 6.967520311502e-03
7.000000e+00 9.955853543856e-01 6.223385411940e-03 1.199259807609e+00 4.044878444586e-02 1.420028164625e+00 2.650171100057e-02 1.578542031149e+00 1.777580184143e-02 1.676726654396e+00 1.554972616638e-02 1.743615396275e+00 7.293548951108e-03
7.142857e+00 9.955839338184e-01 6.464237705317e-03 1.200145261616e+00 4.215887519420e-02 1.421449974474e+00 2.827915414770e-02 1.580302639318e+00 1.339697020054e-02 1.678566263180e+00 1.688435744074e-02 1.745609507795e+00 7.605659221418e-03
7.285714e+00 9.855660320474e-01 5.867927888589e-02 1.200997072025e+00 4.398832290085e-02 1.422806126427e+00 3.016085629682e-02 1.581962539384e+00 1.486650368268e-02 1.680320489962e+00 1.831749652859e-02 1.747514751976e+00 7.902905071587e-03
7.428571e+00 9.958419330121e-01 1.979392185812e-02 1.201060798833e+00 5.496696259191e-02 1.424099649277e+00 3.215342194237e-02 1.583524192969e+00 2.411965915573e-02 1.681993703165e+00 1.985167474401e-02 1.749335669924e+00 8.184374160311e-03
7.571429e+00 9.958445499644e-01 6.841595948242e-02 1.201786207471e+00 5.752929572007e-02 1.425333423787e+00 3.426369832803e-02 1.582205059188e+00 2.114337564246e-02 1.683579175368e+00 2.150039562513e-02 1.751076552691e+00 8.448878556665e-03
7.714286e+00 9.957576212684e-01 9.075828775080e-03 1.202480040715e+00 6.044285942446e-02 1.426510188779e+00 3.649875611602e-02 1.583594566001e+00 2.160934078058e-02 1.685102781042e+00 2.332397045839e-02 1.752741463674e+00 8.694526217602e-03
7.857143e+00 9.958728963396e-01 8.880669007567e-03 1.203143542652e+00 6.380067103459e-02 1.427632546985e+00 3.886586656592e-02 1.584921048914e+00 2.210009280829e-02 1.686557005397e+00 2.516876928846e-02 1.754334258362e+00 8.918084371418e-03
8.000000e+00 9.958696336681e-01 9.646789362072e-03 1.203777895201e+00 6.772955345140e-02 1.428702970730e+00 4.137247570215e-02 1.586187520294e+00 2.262033457644e-02 1.687945286561e+00 2.712491343225e-02 1.755858601855e+00 9.113976606964e-03


==> anc/fig9/scdifffactbreakD000000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 7.593601360180e-03 4.196726186099e-08
1.142857e+00 4.250638727025e-03 1.059346816336e-07
1.285714e+00 2.511362542046e-03 8.710222333501e-08
1.428571e+00 1.551154180373e-03 5.898095246253e-08
1.571429e+00 9.944932951098e-04 1.243057786297e-07
1.714286e+00 6.582356871808e-04 1.905779755762e-08
1.857143e+00 4.478505593209e-04 1.271403679955e-08
2.000000e+00 3.121457515595e-04 1.081340563353e-08
2.142857e+00 2.222445362543e-04 9.187356752216e-09
2.285714e+00 1.612640125168e-04 8.713113123935e-09
2.428571e+00 1.190209506148e-04 8.435299804236e-09
2.571429e+00 8.919981402983e-05 1.301748551766e-08
2.714286e+00 6.778542920763e-05 1.190580395263e-08
2.857143e+00 5.216804850297e-05 1.284005811650e-08
3.000000e+00 4.061622904134e-05 1.216337198229e-08
3.142857e+00 3.196046097086e-05 9.454511015934e-09
3.285714e+00 2.539704086565e-05 7.649391867945e-09
3.428571e+00 2.036524296187e-05 6.449601555963e-09
3.571429e+00 1.646810692595e-05 1.373407159266e-08
3.714286e+00 1.342149962054e-05 1.165456483374e-08
3.857143e+00 1.101863090357e-05 9.816892214923e-09
4.000000e+00 9.109090360904e-06 1.239965635886e-08
4.142857e+00 7.577810893214e-06 1.105564399596e-08
4.285714e+00 6.341884520296e-06 9.890831207262e-09
4.428571e+00 5.337544958627e-06 8.854169775603e-09
4.571429e+00 4.547463455337e-06 2.801526733275e-10
4.714286e+00 3.914566090315e-06 1.136447268530e-08
4.857143e+00 3.281607533136e-06 6.557624700298e-09
5.000000e+00 2.816627382026e-06 6.043547848315e-09
5.142857e+00 2.427889150600e-06 5.603432988242e-09
5.285714e+00 2.083253790226e-06 1.360510733391e-08
5.428571e+00 1.825967789185e-06 4.969021117655e-09
5.571429e+00 1.592234217962e-06 4.433543387835e-09
5.714286e+00 1.393349491593e-06 4.238984921990e-09
5.857143e+00 1.223380621306e-06 3.940607031082e-09
6.000000e+00 1.077631554850e-06 3.783377275778e-09
6.142857e+00 9.521766269808e-07 3.613492074196e-09
6.285714e+00 8.438119917123e-07 3.459836812344e-09
6.428571e+00 7.498971685850e-07 3.551362327580e-09
6.571429e+00 6.682365413834e-07 4.307029196751e-09
6.714286e+00 5.970223428448e-07 7.182797125249e-09
6.857143e+00 5.347335548973e-07 4.226786805483e-09
7.000000e+00 4.800979493676e-07 3.751912234139e-09
7.142857e+00 4.320452560289e-07 3.503584950634e-09
7.285714e+00 3.896719873505e-07 3.326608294611e-09
7.428571e+00 3.522129096488e-07 3.183698775956e-09
7.571429e+00 3.190178102468e-07 3.061855107717e-09
7.714286e+00 2.895325031988e-07 2.955732329106e-09
7.857143e+00 2.632832416074e-07 2.863065273886e-09
8.000000e+00 2.398638789889e-07 2.783079040916e-09


==> anc/fig9/scdifffactbreakD000000.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.204533550312e-03 3.417369686203e-07
1.142857e+00 2.402497664583e-03 6.037229017880e-08
1.285714e+00 1.442657343240e-03 1.454617270884e-08
1.428571e+00 9.027423823885e-04 1.642807977544e-09
1.571429e+00 5.849463346430e-04 7.720691321618e-09
1.714286e+00 3.905623743465e-04 1.198111581967e-08
1.857143e+00 2.676685932273e-04 1.358244689078e-08
2.000000e+00 1.876997057735e-04 3.629619327967e-09
2.142857e+00 1.343272086602e-04 3.530997980334e-09
2.285714e+00 9.789361311936e-05 2.914645173474e-09
2.428571e+00 7.251728377647e-05 8.914455796151e-09
2.571429e+00 5.451758728583e-05 3.315695741426e-09
2.714286e+00 4.153913313480e-05 6.062621691625e-09
2.857143e+00 3.204388520417e-05 1.452562681383e-08
3.000000e+00 2.499223326066e-05 1.376186046605e-08
3.142857e+00 1.969695744604e-05 1.220542526568e-08
3.285714e+00 1.567214912021e-05 1.084369993856e-08
3.428571e+00 1.258018748549e-05 9.626962639773e-09
3.571429e+00 1.018124755372e-05 8.541204388712e-09
3.714286e+00 8.302801938552e-06 7.575288174203e-09
3.857143e+00 6.819259142448e-06 8.374707048048e-09
4.000000e+00 5.638169626279e-06 7.373837926928e-09
4.142857e+00 4.690816434745e-06 6.500738109932e-09
4.285714e+00 3.925563329879e-06 5.702810960741e-09
4.428571e+00 3.303292643973e-06 5.091102484047e-09
4.571429e+00 2.794174986407e-06 4.527154987794e-09
4.714286e+00 2.375154087974e-06 4.037771421391e-09
4.857143e+00 2.042807963163e-06 6.256060459809e-09
5.000000e+00 1.739846344449e-06 2.510326048795e-09
5.142857e+00 1.498606450725e-06 2.317155101772e-09
5.285714e+00 1.295944837111e-06 2.153229627085e-09
5.428571e+00 1.124920626818e-06 2.009707046457e-09
5.571429e+00 9.799789236755e-07 1.887682692924e-09
5.714286e+00 8.566404116378e-07 1.785837501133e-09
5.857143e+00 7.511905413704e-07 1.836638303885e-09
6.000000e+00 6.608611605633e-07 1.794096667307e-09
6.142857e+00 5.831331974357e-07 1.803383560728e-09
6.285714e+00 5.162017494414e-07 2.114976040981e-09
6.428571e+00 4.583069168091e-07 1.029259340016e-08
6.571429e+00 4.077578317653e-07 8.234928829447e-09
6.714286e+00 3.634403958353e-07 1.751038820795e-09
6.857143e+00 3.249443318811e-07 1.394158358857e-09
7.000000e+00 2.911310266089e-07 1.319981985524e-09
7.142857e+00 2.614880109509e-07 1.229432273861e-09
7.285714e+00 2.329397985947e-07 1.381956460697e-08
7.428571e+00 2.100517497107e-07 3.334595868697e-12
7.571429e+00 1.897940215314e-07 1.223275144933e-08
7.714286e+00 1.737105817703e-07 1.121446404189e-09
7.857143e+00 1.577137605954e-07 9.857425769082e-10
8.000000e+00 1.433527039910e-07 9.726655321978e-10


==> anc/fig9/scdifffactbreakD000400.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 8.857654680108e-03 8.772101173344e-07
1.142857e+00 5.090849591639e-03 3.638888590304e-07
1.285714e+00 3.086676975675e-03 1.492346860675e-07
1.428571e+00 1.955156680085e-03 1.246999038096e-07
1.571429e+00 1.284486278811e-03 1.041379673239e-07
1.714286e+00 8.704515241512e-04 8.227273974130e-08
1.857143e+00 6.058375320345e-04 9.953525175518e-09
2.000000e+00 4.315356837866e-04 8.475821503093e-09
2.142857e+00 3.138074223573e-04 7.944357985692e-09
2.285714e+00 2.323459689607e-04 6.642481726769e-09
2.428571e+00 1.748427454312e-04 5.770933341333e-09
2.571429e+00 1.335034238826e-04 6.194446897101e-09
2.714286e+00 1.032900915012e-04 5.568528477711e-09
2.857143e+00 8.087655912153e-05 4.139317919148e-09
3.000000e+00 6.402273369589e-05 4.310434571179e-09
3.142857e+00 5.119255614373e-05 3.463724928079e-09
3.285714e+00 4.131336279980e-05 1.392100954337e-08
3.428571e+00 3.362622094194e-05 1.457745200071e-08
3.571429e+00 2.758622568689e-05 1.313833105016e-08
3.714286e+00 2.279842167703e-05 1.189666775564e-08
3.857143e+00 1.897123243556e-05 1.098598898728e-08
4.000000e+00 1.588756968493e-05 9.879292375947e-09
4.142857e+00 1.338510032335e-05 8.908839939542e-09
4.285714e+00 1.134040614173e-05 8.057334286155e-09
4.428571e+00 9.659029776790e-06 7.305128041891e-09
4.571429e+00 8.267638676627e-06 1.369672226556e-08
4.714286e+00 7.110435985926e-06 1.257949050662e-08
4.857143e+00 6.142505156459e-06 1.157679830598e-08
5.000000e+00 5.328779750339e-06 1.067452065217e-08
5.142857e+00 4.641425569665e-06 9.882139080263e-09
5.285714e+00 4.058130890433e-06 9.144105156075e-09
5.428571e+00 3.561014696192e-06 8.475034531234e-09
5.571429e+00 3.135855463776e-06 1.397691725633e-08
5.714286e+00 2.770369261897e-06 1.431614027615e-08
5.857143e+00 2.455178334832e-06 1.298843161728e-08
6.000000e+00 2.182421070941e-06 1.452418039179e-08
6.142857e+00 1.945546145824e-06 1.273238359362e-08
6.285714e+00 1.739175226159e-06 1.138800116084e-08
6.428571e+00 1.558817077241e-06 1.041822487136e-08
6.571429e+00 1.400719566522e-06 9.638560579248e-09
6.714286e+00 1.261734164642e-06 1.439835578217e-08
6.857143e+00 1.139463889479e-06 1.464884290323e-08
7.000000e+00 1.031155638139e-06 1.417502872928e-08
7.142857e+00 9.351787475429e-07 1.375378466971e-08
7.285714e+00 8.499195537500e-07 1.338232463439e-08
7.428571e+00 7.740012725242e-07 1.305855797084e-08
7.571429e+00 7.062456359948e-07 1.278108797164e-08
7.714286e+00 6.454924854008e-07 1.210279496367e-08
7.857143e+00 5.911781518017e-07 1.194437226582e-08
8.000000e+00 5.423925584255e-07 1.183070346643e-08


==> anc/fig9/scdifffactbreakD000400.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.705663167398e-03 2.246333082160e-07
1.142857e+00 2.757433746687e-03 1.555204001898e-07
1.285714e+00 1.697674661760e-03 8.126176845295e-08
1.428571e+00 1.088682811843e-03 2.323771118541e-08
1.571429e+00 7.224851969686e-04 2.432811312852e-08
1.714286e+00 4.937039375467e-04 2.093606274467e-08
1.857143e+00 3.460196815678e-04 1.698110429519e-08
2.000000e+00 2.479432374865e-04 1.318986970697e-09
2.142857e+00 1.811714992641e-04 1.448132228717e-08
2.285714e+00 1.347028761829e-04 1.415258352468e-08
2.428571e+00 1.017236112535e-04 1.305652028766e-08
2.571429e+00 7.790410164522e-05 1.241589473467e-08
2.714286e+00 6.042484980443e-05 1.114470761461e-08
2.857143e+00 4.741274703229e-05 1.024840940177e-08
3.000000e+00 3.759811723537e-05 9.231413872771e-09
3.142857e+00 3.010638611521e-05 1.457754907473e-08
3.285714e+00 2.432281043156e-05 1.174231283878e-08
3.428571e+00 1.981400363606e-05 1.065030714091e-08
3.571429e+00 1.626517086786e-05 9.670614086410e-09
3.714286e+00 1.344743023192e-05 8.795288426855e-09
3.857143e+00 1.119192051326e-05 8.015194380295e-09
4.000000e+00 9.372721805102e-06 7.319444736415e-09
4.142857e+00 7.895345601271e-06 1.391751853314e-08
4.285714e+00 6.686967754169e-06 1.283254861674e-08
4.428571e+00 5.692679823195e-06 1.186283824704e-08
4.571429e+00 4.869733664271e-06 1.099489046868e-08
4.714286e+00 4.184822033183e-06 1.021676550119e-08
4.857143e+00 3.611804624330e-06 9.517950573207e-09
5.000000e+00 3.130024956032e-06 8.889217215236e-09
5.142857e+00 2.723053936655e-06 8.322478902559e-09
5.285714e+00 2.377744373317e-06 7.810656242303e-09
5.428571e+00 2.083514035582e-06 7.347553286050e-09
5.571429e+00 1.831798089262e-06 6.927746342861e-09
5.714286e+00 1.613950243078e-06 1.877902623575e-09
5.857143e+00 1.427845195416e-06 9.817723909811e-09
6.000000e+00 1.266716038826e-06 1.476781826075e-08
6.142857e+00 1.126939873085e-06 1.401366651128e-08
6.285714e+00 1.005257788448e-06 1.331104054559e-08
6.428571e+00 8.992694621216e-07 1.287358408639e-08
6.571429e+00 8.062141214090e-07 1.226647467823e-08
6.714286e+00 7.244895761901e-07 1.169750406763e-08
6.857143e+00 6.525226214199e-07 1.116401801093e-08
7.000000e+00 5.889840222966e-07 1.066358816973e-08
7.142857e+00 5.327468898597e-07 1.019399334264e-08
7.285714e+00 4.828527789950e-07 9.753202128480e-09
7.428571e+00 4.382081718529e-07 1.443977681843e-08
7.571429e+00 3.986688858499e-07 1.378576085174e-08
7.714286e+00 3.633550080436e-07 1.324292962578e-08
7.857143e+00 3.317495973833e-07 1.281150637339e-08
8.000000e+00 3.034065694107e-07 1.249602513861e-08


==> anc/fig9/scdifffactbreakD000800.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 1.040323996644e-02 3.257497006079e-06
1.142857e+00 6.109690427610e-03 1.194157545971e-06
1.285714e+00 3.781407954877e-03 8.418880104374e-07
1.428571e+00 2.442487789158e-03 9.096521353096e-08
1.571429e+00 1.634692263685e-03 6.317176497617e-08
1.714286e+00 1.127443644405e-03 1.573752601153e-08
1.857143e+00 7.979249039557e-04 1.255541595213e-08
2.000000e+00 5.775196256929e-04 9.870954198227e-09
2.142857e+00 4.263019445844e-04 1.438831770661e-08
2.285714e+00 3.202096680061e-04 1.198644161493e-08
2.428571e+00 2.442877216027e-04 9.945910935821e-09
2.571429e+00 1.889868456642e-04 5.249086484048e-09
2.714286e+00 1.480628304227e-04 1.045320027683e-08
2.857143e+00 1.173350844544e-04 9.011606871679e-09
3.000000e+00 9.396159082139e-05 7.863930361144e-09
3.142857e+00 7.596875241128e-05 6.877492588248e-09
3.285714e+00 6.196443405760e-05 3.091209303273e-09
3.428571e+00 5.095601740780e-05 2.449591162711e-09
3.571429e+00 4.222087103504e-05 2.533996881101e-09
3.714286e+00 3.522968909993e-05 2.950054497988e-09
3.857143e+00 2.958887672475e-05 4.818145128805e-09
4.000000e+00 2.500297748855e-05 1.325244157378e-08
4.142857e+00 2.124979993304e-05 1.106110536058e-08
4.285714e+00 1.815742617157e-05 9.224405598666e-09
4.428571e+00 1.560628996149e-05 1.189876850511e-08
4.571429e+00 1.345625472637e-05 6.558693559686e-09
4.714286e+00 1.166418439092e-05 5.587755129261e-09
4.857143e+00 1.015407506603e-05 1.406080148517e-08
5.000000e+00 8.875289299753e-06 1.397150180677e-08
5.142857e+00 7.787150650437e-06 1.478314668434e-08
5.285714e+00 6.857626569361e-06 1.332889966838e-08
5.428571e+00 6.060095655595e-06 1.205376200049e-08
5.571429e+00 5.373102159122e-06 1.093368514142e-08
5.714286e+00 4.779090397449e-06 9.948186127536e-09
5.857143e+00 4.263624853493e-06 9.079796018334e-09
6.000000e+00 3.814779744226e-06 8.313602293714e-09
6.142857e+00 3.422948774468e-06 6.788903296036e-09
6.285714e+00 3.079292745663e-06 6.199246176911e-09
6.428571e+00 2.777211919169e-06 5.697256520901e-09
6.571429e+00 2.510916165726e-06 5.205912063562e-09
6.714286e+00 2.275499249890e-06 4.811987902116e-09
6.857143e+00 2.066808092172e-06 4.529406300667e-09
7.000000e+00 1.881374996245e-06 4.212910853143e-09
7.142857e+00 1.716180784971e-06 3.932060707144e-09
7.285714e+00 1.568665726640e-06 3.683153132017e-09
7.428571e+00 1.436635006482e-06 3.463109937849e-09
7.571429e+00 1.318182534289e-06 3.325153752449e-09
7.714286e+00 1.211717512775e-06 3.156019607476e-09
7.857143e+00 1.115813266389e-06 3.010641910896e-09
8.000000e+00 1.029248797280e-06 2.888468280864e-09


==> anc/fig9/scdifffactbreakD000800.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 5.323510662970e-03 3.775633715770e-07
1.142857e+00 3.186589876761e-03 4.872762706318e-07
1.285714e+00 2.002367409067e-03 1.245634020405e-07
1.428571e+00 1.309348661255e-03 1.558050681310e-08
1.571429e+00 8.851947097928e-04 2.169291894217e-08
1.714286e+00 6.156470462393e-04 1.008702327145e-08
1.857143e+00 4.387703130162e-04 9.962311104696e-09
2.000000e+00 3.194431810469e-04 1.050266391786e-08
2.142857e+00 2.369694198472e-04 6.667280164622e-09
2.285714e+00 1.787379597418e-04 6.786851092271e-09
2.428571e+00 1.368359269463e-04 7.576796605407e-09
2.571429e+00 1.061679007844e-04 1.446374732933e-08
2.714286e+00 8.337632462593e-05 8.816765331628e-09
2.857143e+00 6.620207331415e-05 1.048557745446e-09
3.000000e+00 5.309754321016e-05 3.828581526897e-09
3.142857e+00 4.298070960505e-05 1.846977532945e-09
3.285714e+00 3.508805220969e-05 2.892276166979e-09
3.428571e+00 2.887039135484e-05 2.623050871923e-09
3.571429e+00 2.392776305027e-05 2.161646479518e-09
3.714286e+00 1.996580202573e-05 1.627425108473e-09
3.857143e+00 1.676512848804e-05 1.416722340516e-09
4.000000e+00 1.416068283432e-05 2.308418632904e-09
4.142857e+00 1.202635780853e-05 1.429648269383e-08
4.285714e+00 1.026724895414e-05 1.263463826437e-08
4.428571e+00 8.808231906470e-06 1.109938597891e-08
4.571429e+00 7.591332054625e-06 9.655788443298e-09
4.714286e+00 6.571104536188e-06 1.458919187845e-08
4.857143e+00 5.711149067483e-06 7.115241698481e-09
5.000000e+00 4.983204706212e-06 1.207683371670e-08
5.142857e+00 4.364064593368e-06 1.175603099330e-08
5.285714e+00 3.835267337752e-06 1.045509344051e-08
5.428571e+00 3.381805242218e-06 9.116473629744e-09
5.571429e+00 2.991450689814e-06 7.871939433411e-09
5.714286e+00 2.654190536533e-06 6.748431314347e-09
5.857143e+00 2.361785409240e-06 5.745111863488e-09
6.000000e+00 2.107424248283e-06 4.851711017559e-09
6.142857e+00 1.885451950121e-06 4.055004587378e-09
6.285714e+00 1.692825004200e-06 7.118945848631e-09
6.428571e+00 1.522123102667e-06 6.608596541458e-09
6.571429e+00 1.370405524728e-06 2.220933384921e-09
6.714286e+00 1.237858529653e-06 2.815563384107e-09
6.857143e+00 1.120555621579e-06 2.893821881774e-09
7.000000e+00 1.016485911492e-06 2.983792743890e-09
7.142857e+00 9.239360314802e-07 3.083096126996e-09
7.285714e+00 8.414415444414e-07 3.189694236009e-09
7.428571e+00 7.677470070130e-07 3.301847910991e-09
7.571429e+00 7.017730215933e-07 3.418076340418e-09
7.714286e+00 6.425889562039e-07 3.537120799805e-09
7.857143e+00 5.893902786300e-07 3.657912609646e-09
8.000000e+00 5.414796612196e-07 3.779545152860e-09


==> anc/fig9/scdifffactbreakD001200.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 1.174169627283e-02 1.972153397955e-06
1.142857e+00 6.999933785122e-03 1.682853931145e-07
1.285714e+00 4.394088119977e-03 1.593854645458e-07
1.428571e+00 2.876403358391e-03 9.792781644185e-09
1.571429e+00 1.949565223767e-03 8.267093717278e-09
1.714286e+00 1.360783692653e-03 7.575174975575e-09
1.857143e+00 9.740528728638e-04 5.200117188199e-09
2.000000e+00 7.126426149359e-04 3.971436234236e-09
2.142857e+00 5.314812661337e-04 1.677785794628e-09
2.285714e+00 4.031553238536e-04 1.032095150392e-08
2.428571e+00 3.104754509492e-04 7.431311658482e-09
2.571429e+00 2.423715101139e-04 5.884624275766e-09
2.714286e+00 1.915425978779e-04 4.584856300280e-09
2.857143e+00 1.530700375608e-04 3.882225199842e-09
3.000000e+00 1.235761129195e-04 3.363951081180e-09
3.142857e+00 1.007002562533e-04 7.355286348859e-09
3.285714e+00 8.276692653634e-05 6.492408825912e-09
3.428571e+00 6.856906899255e-05 8.501760843301e-09
3.571429e+00 5.722699877341e-05 6.756421321202e-09
3.714286e+00 4.808830821532e-05 6.259688630835e-09
3.857143e+00 4.066765994181e-05 5.546530169981e-09
4.000000e+00 3.459792251761e-05 1.429853986463e-08
4.142857e+00 2.959924611516e-05 1.408233617875e-08
4.285714e+00 2.545671544080e-05 1.118180490158e-08
4.428571e+00 2.200207496657e-05 1.023885558836e-08
4.571429e+00 1.910521888930e-05 9.361133095263e-09
4.714286e+00 1.666313603588e-05 8.496264973374e-09
4.857143e+00 1.459404402907e-05 7.679040995565e-09
5.000000e+00 1.283261092492e-05 6.909561114990e-09
5.142857e+00 1.132631044631e-05 6.186643014852e-09
5.285714e+00 1.003266028699e-05 5.508235631063e-09
5.428571e+00 8.917124664644e-06 5.372911194924e-09
5.571429e+00 7.951414221659e-06 5.351892603678e-09
5.714286e+00 7.112325224764e-06 5.332884521606e-09
5.857143e+00 6.380680156770e-06 5.315950946624e-09
6.000000e+00 5.740567930213e-06 5.300498635871e-09
6.142857e+00 5.178729346383e-06 5.285085579189e-09
6.285714e+00 4.682376821925e-06 1.449994999617e-08
6.428571e+00 4.245364373589e-06 1.405298818867e-08
6.571429e+00 3.858365230212e-06 1.365062469485e-08
6.714286e+00 3.514728203921e-06 1.327909109780e-08
6.857143e+00 3.208803762861e-06 1.292556837317e-08
7.000000e+00 2.935776402916e-06 1.257865574402e-08
7.142857e+00 2.691527324796e-06 1.222900003419e-08
7.285714e+00 2.472521550071e-06 1.186994527874e-08
7.428571e+00 2.275714931468e-06 1.149801113233e-08
7.571429e+00 2.098477488285e-06 1.111301724188e-08
7.714286e+00 1.938530179004e-06 1.071775577185e-08
7.857143e+00 1.796037907235e-06 1.465504259481e-08
8.000000e+00 1.664815656645e-06 1.312497449074e-08


==> anc/fig9/scdifffactbreakD001200.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 5.837897490128e-03 1.527618619716e-07
1.142857e+00 3.546628695938e-03 3.608058898570e-08
1.285714e+00 2.260081452671e-03 9.703349325429e-09
1.428571e+00 1.497581536070e-03 1.224333658024e-08
1.571429e+00 1.025190817180e-03 1.426779141832e-08
1.714286e+00 7.214928848721e-04 2.110266378958e-09
1.857143e+00 5.199768082023e-04 1.340936059380e-08
2.000000e+00 3.825835588516e-04 1.309478375332e-08
2.142857e+00 2.866580102906e-04 8.524172173782e-09
2.285714e+00 2.182800622249e-04 7.432895631913e-09
2.428571e+00 1.686247117631e-04 8.537666658636e-09
2.571429e+00 1.319658990815e-04 1.309778194702e-08
2.714286e+00 1.044907374240e-04 8.198638662678e-09
2.857143e+00 8.362273358486e-05 7.305696674438e-09
3.000000e+00 6.757602972254e-05 7.655084426810e-09
3.142857e+00 5.509722574269e-05 4.530646022344e-09
3.285714e+00 4.529340235492e-05 3.335388192072e-09
3.428571e+00 3.751754055401e-05 2.656575248073e-09
3.571429e+00 3.129583351927e-05 2.405344171589e-09
3.714286e+00 2.627734901691e-05 2.027570065206e-09
3.857143e+00 2.219871682864e-05 1.809721782838e-09
4.000000e+00 1.886043271275e-05 1.489679360589e-08
4.142857e+00 1.610994827808e-05 1.294120963124e-08
4.285714e+00 1.382981821620e-05 1.141828212324e-08
4.428571e+00 1.192808109841e-05 9.690585467962e-09
4.571429e+00 1.033413107825e-05 8.719373951488e-09
4.714286e+00 8.990933163498e-06 7.964724810864e-09
4.857143e+00 7.853532486677e-06 7.376339043401e-09
5.000000e+00 6.885963500499e-06 6.912576604837e-09
5.142857e+00 6.059275606352e-06 6.538590253850e-09
5.285714e+00 5.350038981846e-06 6.238155482005e-09
5.428571e+00 4.739152099276e-06 5.959823915706e-09
5.571429e+00 4.211005439366e-06 5.692191902254e-09
5.714286e+00 3.752751530602e-06 5.413245289477e-09
5.857143e+00 3.353768637537e-06 5.099403334954e-09
6.000000e+00 3.005228955693e-06 4.720501941351e-09
6.142857e+00 2.699013096203e-06 6.356416706421e-09
6.285714e+00 2.430872332777e-06 6.559376745813e-09
6.428571e+00 2.195945622665e-06 4.464223099763e-09
6.571429e+00 1.987181375453e-06 4.269334100281e-09
6.714286e+00 1.803683941964e-06 1.430110520818e-08
6.857143e+00 1.639382299150e-06 1.328295377504e-08
7.000000e+00 1.493101847373e-06 1.235993789101e-08
7.142857e+00 1.362561975884e-06 1.152280920968e-08
7.285714e+00 1.245806970235e-06 1.076371941118e-08
7.428571e+00 1.141154786438e-06 1.007581273747e-08
7.571429e+00 1.047154650773e-06 9.452944999022e-09
7.714286e+00 9.625518402564e-07 8.889501813003e-09
7.857143e+00 8.862583278239e-07 8.380288940465e-09
8.000000e+00 8.173282350973e-07 7.920471027759e-09


==> anc/fig9/scdifffactbreakD001600.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 1.280667934838e-02 4.398192909522e-07
1.142857e+00 7.717031462422e-03 5.088780720073e-07
1.285714e+00 4.893786367847e-03 1.307287971096e-07
1.428571e+00 3.234590023829e-03 9.495373403876e-08
1.571429e+00 2.212577992962e-03 1.273422042757e-07
1.714286e+00 1.557969809047e-03 1.157977917395e-08
1.857143e+00 1.124602379221e-03 9.397004047725e-09
2.000000e+00 8.294483610082e-04 7.906744273851e-09
2.142857e+00 6.234149728210e-04 6.463044608935e-09
2.285714e+00 4.764521144332e-04 1.335176634526e-08
2.428571e+00 3.695960378245e-04 1.145721992816e-08
2.571429e+00 2.905650848327e-04 9.841247764245e-09
2.714286e+00 2.312106570817e-04 8.554142470643e-09
2.857143e+00 1.860118830941e-04 7.360236874566e-09
3.000000e+00 1.511576076074e-04 7.521693584953e-09
3.142857e+00 1.239684281245e-04 6.591616041597e-09
3.285714e+00 1.025345934266e-04 5.703801560391e-09
3.428571e+00 8.547312631543e-05 4.949136330710e-09
3.571429e+00 7.176989431070e-05 4.287917607286e-09
3.714286e+00 6.067210226351e-05 3.768178453674e-09
3.857143e+00 5.161466560213e-05 3.312257501140e-09
4.000000e+00 4.416903567603e-05 2.935855235189e-09
4.142857e+00 3.800703051814e-05 2.611968096069e-09
4.285714e+00 3.287541757751e-05 1.355708566281e-08
4.428571e+00 2.857587228954e-05 1.189567414698e-08
4.571429e+00 2.495359341772e-05 1.047500068487e-08
4.714286e+00 2.188577190058e-05 1.367107756357e-08
4.857143e+00 1.927462611660e-05 1.163574539271e-08
5.000000e+00 1.704164834429e-05 1.436647236352e-08
5.142857e+00 1.512356378143e-05 1.210598759252e-08
5.285714e+00 1.346896945236e-05 1.413970626269e-08
5.428571e+00 1.203587025451e-05 1.180710356157e-08
5.571429e+00 1.078985840135e-05 9.930777910553e-09
5.714286e+00 9.702538395168e-06 8.408819336537e-09
5.857143e+00 8.750378737839e-06 7.165054308146e-09
6.000000e+00 7.913789614732e-06 6.142527772811e-09
6.142857e+00 7.176391502126e-06 5.296874124583e-09
6.285714e+00 6.524432010657e-06 4.593574618135e-09
6.428571e+00 5.946302966382e-06 1.410869225785e-08
6.571429e+00 5.432019339432e-06 1.413915167931e-08
6.714286e+00 4.973666506354e-06 1.289599604132e-08
6.857143e+00 4.563917938239e-06 1.177831767674e-08
7.000000e+00 4.196702665180e-06 1.077174201550e-08
7.142857e+00 3.866957531881e-06 1.468226958308e-08
7.285714e+00 3.569900123285e-06 1.258393178896e-08
7.428571e+00 3.301818363312e-06 1.080192737803e-08
7.571429e+00 3.059241619017e-06 1.365092859552e-08
7.714286e+00 2.839515380137e-06 1.232203810154e-08
7.857143e+00 2.639967616015e-06 1.112578816189e-08
8.000000e+00 2.458413675289e-06 1.010460612551e-08


==> anc/fig9/scdifffactbreakD001600.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 6.224553166133e-03 8.192519154174e-08
1.142857e+00 3.820715723491e-03 4.722059893897e-08
1.285714e+00 2.458622177713e-03 9.351353676655e-09
1.428571e+00 1.644237118971e-03 8.102015181585e-09
1.571429e+00 1.135451198288e-03 8.780084703340e-09
1.714286e+00 8.057048587683e-04 7.642911692201e-09
1.857143e+00 5.852314541977e-04 8.395079157232e-09
2.000000e+00 4.338092631652e-04 7.082939232632e-09
2.142857e+00 3.273537243774e-04 6.293703783123e-09
2.285714e+00 2.509565072948e-04 4.706171059950e-09
2.428571e+00 1.951242441065e-04 1.435162664520e-08
2.571429e+00 1.536492795301e-04 1.456874308004e-08
2.714286e+00 1.223855799292e-04 1.128030505143e-08
2.857143e+00 9.850476293709e-05 1.277043460736e-08
3.000000e+00 8.004265438481e-05 1.306584129687e-08
3.142857e+00 6.561096917148e-05 1.059729049286e-08
3.285714e+00 5.421566516579e-05 1.464858208977e-08
3.428571e+00 4.513387112464e-05 1.207937107725e-08
3.571429e+00 3.783337984117e-05 1.398497966310e-08
3.714286e+00 3.191787825348e-05 1.429823580761e-08
3.857143e+00 2.708896586922e-05 1.159798566836e-08
4.000000e+00 2.311970953467e-05 9.380275046617e-09
4.142857e+00 1.983592399941e-05 7.624898336611e-09
4.285714e+00 1.710269871794e-05 1.393176390430e-08
4.428571e+00 1.481481955339e-05 1.115544181483e-08
4.571429e+00 1.288941424291e-05 9.038030298870e-09
4.714286e+00 1.126083493271e-05 1.278542455303e-08
4.857143e+00 9.876779346446e-06 1.044327591217e-08
5.000000e+00 8.695210180616e-06 1.279445915713e-08
5.142857e+00 7.682150929787e-06 1.071289488581e-08
5.285714e+00 6.810048449394e-06 9.046460693946e-09
5.428571e+00 6.056385839680e-06 7.689352653028e-09
5.571429e+00 5.402679269310e-06 6.569231976452e-09
5.714286e+00 4.833500691894e-06 1.392450888028e-08
5.857143e+00 4.336589796934e-06 1.262983296468e-08
6.000000e+00 3.901214579010e-06 1.144471917763e-08
6.142857e+00 3.518618054541e-06 1.042197748517e-08
6.285714e+00 3.181400491106e-06 9.507328871397e-09
6.428571e+00 2.883343575314e-06 8.687465138286e-09
6.571429e+00 2.619188493214e-06 7.950941796518e-09
6.714286e+00 2.384472094639e-06 7.287889207714e-09
6.857143e+00 2.175387560714e-06 6.680351588225e-09
7.000000e+00 1.988700091035e-06 6.140363325473e-09
7.142857e+00 1.821620247567e-06 5.651525134435e-09
7.285714e+00 1.671755562114e-06 5.208187600731e-09
7.428571e+00 1.537043398489e-06 4.805417668328e-09
7.571429e+00 1.415691390991e-06 4.476896077582e-09
7.714286e+00 1.306172862579e-06 4.136281228473e-09
7.857143e+00 1.207134051568e-06 3.825835332395e-09
8.000000e+00 1.117404282532e-06 3.542451411736e-09


==> anc/fig9/scdifffactbreakD002000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 1.364655353354e-02 2.349290894095e-07
1.142857e+00 8.291771639001e-03 1.136425926380e-07
1.285714e+00 5.300241075242e-03 6.061712908491e-08
1.428571e+00 3.530057042085e-03 2.101626303975e-09
1.571429e+00 2.432471325915e-03 1.403027103049e-08
1.714286e+00 1.725024251525e-03 1.402620700299e-08
1.857143e+00 1.253742355403e-03 1.428814849243e-08
2.000000e+00 9.308916514716e-04 1.316688026767e-08
2.142857e+00 7.042338253989e-04 1.367762191682e-08
2.285714e+00 5.416597455843e-04 1.373086058309e-08
2.428571e+00 4.228165298551e-04 1.299606935348e-08
2.571429e+00 3.344575706942e-04 1.261452548323e-08
2.714286e+00 2.677571967915e-04 1.237951160170e-08
2.857143e+00 2.167087595084e-04 1.068505143758e-08
3.000000e+00 1.771488505875e-04 9.323209298659e-09
3.142857e+00 1.461404479317e-04 8.416249441725e-09
3.285714e+00 1.215792953304e-04 7.611624715706e-09
3.428571e+00 1.019367236742e-04 6.983604416381e-09
3.571429e+00 8.608795769092e-05 6.786068589614e-09
3.714286e+00 7.319310615629e-05 6.198776949964e-09
3.857143e+00 6.262130153041e-05 5.694185953780e-09
4.000000e+00 5.389175754254e-05 5.256617522395e-09
4.142857e+00 4.663500225164e-05 4.059222060112e-09
4.285714e+00 4.056456253748e-05 1.482505322917e-08
4.428571e+00 3.545645704557e-05 1.253322435386e-08
4.571429e+00 3.113417614671e-05 1.484964619435e-08
4.714286e+00 2.745769883392e-05 1.367745187074e-08
4.857143e+00 2.431488087196e-05 1.140097988055e-08
5.000000e+00 2.161568351193e-05 1.257405233621e-08
5.142857e+00 1.928715581778e-05 1.057765554113e-08
5.285714e+00 1.726989460901e-05 8.958232985766e-09
5.428571e+00 1.551525839720e-05 7.629648743517e-09
5.571429e+00 1.398320809906e-05 6.538742972971e-09
5.714286e+00 1.264062046653e-05 5.638464042015e-09
5.857143e+00 1.146000748528e-05 1.303676816815e-08
6.000000e+00 1.041828194665e-05 1.114007267747e-08
6.142857e+00 9.496217942040e-06 9.537004160618e-09
6.285714e+00 8.677795705003e-06 1.314504257784e-08
6.428571e+00 7.948833530101e-06 1.125105319064e-08
6.571429e+00 7.297923399311e-06 9.648367603596e-09
6.714286e+00 6.715142738871e-06 8.287117191669e-09
6.857143e+00 6.192010448587e-06 7.133148782776e-09
7.000000e+00 5.721253168594e-06 6.153097533647e-09
7.142857e+00 5.296613172548e-06 5.319379315501e-09
7.285714e+00 4.890592393589e-06 1.434054291442e-08
7.428571e+00 4.543552481351e-06 1.333378390649e-08
7.571429e+00 4.228446439084e-06 1.226241560035e-08
7.714286e+00 3.941744238494e-06 1.105865043048e-08
7.857143e+00 3.680364883814e-06 9.601290016292e-09
8.000000e+00 3.441612345789e-06 7.645680996517e-09


==> anc/fig9/scdifffactbreakD002000.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 6.506187222069e-03 5.705970007683e-08
1.142857e+00 4.024129246633e-03 1.691241957331e-08
1.285714e+00 2.608281973964e-03 1.444724484056e-08
1.428571e+00 1.756293560150e-03 1.196333323681e-08
1.571429e+00 1.220725758447e-03 1.210348380310e-08
1.714286e+00 8.715704595759e-04 1.005470272645e-08
1.857143e+00 6.368011932279e-04 8.896984796678e-09
2.000000e+00 4.746911953888e-04 9.587670951215e-09
2.142857e+00 3.601383089296e-04 9.718310975025e-09
2.285714e+00 2.775195764385e-04 8.643073314560e-09
2.428571e+00 2.168551970804e-04 8.112252370584e-09
2.571429e+00 1.715864784697e-04 7.515391923423e-09
2.714286e+00 1.373150884500e-04 7.296581290046e-09
2.857143e+00 1.110250413070e-04 6.792140738041e-09
3.000000e+00 9.061711687476e-05 6.056553822267e-09
3.142857e+00 7.460195868018e-05 5.754519285115e-09
3.285714e+00 6.190947495026e-05 8.675782752840e-09
3.428571e+00 5.175493967777e-05 7.229377889101e-09
3.571429e+00 4.356235919353e-05 5.988205417159e-09
3.714286e+00 3.690065768236e-05 5.263361478531e-09
3.857143e+00 3.144391999828e-05 4.729266619629e-09
4.000000e+00 2.694350855501e-05 4.235267763040e-09
4.142857e+00 2.320805794462e-05 3.850959359167e-09
4.285714e+00 2.008888587695e-05 3.515495096658e-09
4.428571e+00 1.746961407426e-05 3.235693500629e-09
4.571429e+00 1.525842508118e-05 2.973863947651e-09
4.714286e+00 1.338238169271e-05 2.741675575486e-09
4.857143e+00 1.178314295094e-05 1.353357947296e-08
5.000000e+00 1.041375014685e-05 1.315906525366e-08
5.142857e+00 9.236214926176e-06 1.270089900908e-08
5.285714e+00 8.219496005414e-06 1.236141416110e-08
5.428571e+00 7.338317501329e-06 1.216257201397e-08
5.571429e+00 6.571482343360e-06 1.155042997620e-08
5.714286e+00 5.902352190898e-06 1.128335092604e-08
5.857143e+00 5.316300776213e-06 1.097318489054e-08
6.000000e+00 4.791376864150e-06 1.402167802817e-08
6.142857e+00 4.337835799800e-06 1.246434503987e-08
6.285714e+00 3.936977315244e-06 1.107113653005e-08
6.428571e+00 3.581688170441e-06 9.815785376269e-09
6.571429e+00 3.265939790701e-06 8.679562104670e-09
6.714286e+00 2.984604898294e-06 7.860757257392e-09
6.857143e+00 2.733308052143e-06 7.449490346780e-09
7.000000e+00 2.508303308556e-06 7.049155309382e-09
7.142857e+00 2.306373673958e-06 6.661464216710e-09
7.285714e+00 2.124748144809e-06 6.287743379707e-09
7.428571e+00 1.961033001274e-06 5.928815175984e-09
7.571429e+00 1.813154700007e-06 5.584912399989e-09
7.714286e+00 1.679312242777e-06 5.255587032475e-09
7.857143e+00 1.557937315495e-06 4.939575234605e-09
8.000000e+00 1.447660822294e-06 4.634566822214e-09


==> anc/fig9/scdiffgafactbreakD000000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 7.633207847864e-03 4.872158936367e-08
1.142857e+00 4.273446511905e-03 9.272759235804e-08
1.285714e+00 2.525018096097e-03 1.214229976287e-07
1.428571e+00 1.559654365697e-03 4.457910855737e-08
1.571429e+00 9.999527498521e-04 3.134122600747e-08
1.714286e+00 6.618445498824e-04 2.260742609545e-08
1.857143e+00 4.502961637962e-04 1.547910329807e-08
2.000000e+00 3.138408346348e-04 1.079434924106e-08
2.142857e+00 2.234426327148e-04 9.118419803429e-09
2.285714e+00 1.621262630577e-04 8.609664429906e-09
2.428571e+00 1.196517682515e-04 8.247704590255e-09
2.571429e+00 8.966828351757e-05 8.417053226132e-09
2.714286e+00 6.813818304358e-05 1.234567208923e-08
2.857143e+00 5.243701868903e-05 1.274301178972e-08
3.000000e+00 4.082370684847e-05 1.301832504244e-08
3.142857e+00 3.212226589938e-05 9.828613734599e-09
3.285714e+00 2.552450604726e-05 7.893838474334e-09
3.428571e+00 2.046660583496e-05 6.682705686667e-09
3.571429e+00 1.654940852656e-05 1.408414492000e-08
3.714286e+00 1.348727113794e-05 1.200549271474e-08
3.857143e+00 1.107225494554e-05 1.015607623321e-08
4.000000e+00 9.153375915688e-06 1.277980297229e-08
4.142857e+00 7.614443387367e-06 1.138963190372e-08
4.285714e+00 6.372380929478e-06 1.017992110580e-08
4.428571e+00 5.397536058250e-06 1.201900704071e-10
4.571429e+00 4.537780674689e-06 8.184517020930e-09
4.714286e+00 3.858839259766e-06 7.392760616727e-09
4.857143e+00 3.297132171137e-06 6.705429801427e-09
5.000000e+00 2.829920234878e-06 6.108159190738e-09
5.142857e+00 2.439328516490e-06 5.626058527710e-09
5.285714e+00 2.111214261876e-06 5.241369339349e-09
5.428571e+00 1.817838312083e-06 1.443707041540e-08
5.571429e+00 1.599742522208e-06 4.512725400326e-09
5.714286e+00 1.399925020927e-06 4.264114807255e-09
5.857143e+00 1.229173174117e-06 3.964376385173e-09
6.000000e+00 1.082746776542e-06 3.803563272254e-09
6.142857e+00 9.567126105533e-07 3.630010954170e-09
6.285714e+00 8.478499719891e-07 3.489854744621e-09
6.428571e+00 7.535051011610e-07 3.734595083776e-09
6.571429e+00 6.714705521405e-07 1.173617812641e-08
6.714286e+00 5.999314551397e-07 4.066792242180e-09
6.857143e+00 5.373589269841e-07 3.647215892488e-09
7.000000e+00 4.824746965940e-07 3.428491084536e-09
7.142857e+00 4.342034449182e-07 3.265208131167e-09
7.285714e+00 3.916374491982e-07 3.127073212575e-09
7.428571e+00 3.540079096070e-07 3.004274244493e-09
7.571429e+00 3.206615999769e-07 2.893002413546e-09
7.714286e+00 2.910417792057e-07 2.791732630185e-09
7.857143e+00 2.646725267995e-07 2.699976501897e-09
8.000000e+00 2.411458414694e-07 2.617796199698e-09


==> anc/fig9/scdiffgafactbreakD000000.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.225965469752e-03 2.905586013111e-08
1.142857e+00 2.415214642179e-03 1.064917153305e-07
1.285714e+00 1.450480762884e-03 1.683972539928e-08
1.428571e+00 9.077063666448e-04 2.007450752828e-09
1.571429e+00 5.881888932914e-04 7.567920798715e-09
1.714286e+00 3.927315796912e-04 1.116270950484e-08
1.857143e+00 2.691532711496e-04 1.359167865501e-08
2.000000e+00 1.887365469479e-04 3.648157622050e-09
2.142857e+00 1.350647734430e-04 3.543934875216e-09
2.285714e+00 9.842716382092e-05 2.931353418234e-09
2.428571e+00 7.290921595391e-05 9.085187825184e-09
2.571429e+00 5.480955784360e-05 3.432919258418e-09
2.714286e+00 4.175946090200e-05 6.035973268268e-09
2.857143e+00 3.220845817359e-05 1.017639710470e-08
3.000000e+00 2.512215319271e-05 1.384025741370e-08
3.142857e+00 1.979828647501e-05 1.228244073703e-08
3.285714e+00 1.575193553137e-05 1.091247872837e-08
3.428571e+00 1.264356820636e-05 9.687871069442e-09
3.571429e+00 1.023201233238e-05 8.595175220585e-09
3.714286e+00 8.343776602688e-06 9.623457882872e-09
3.857143e+00 6.852571740072e-06 8.434421308157e-09
4.000000e+00 5.665437567945e-06 7.426779183873e-09
4.142857e+00 4.713280014861e-06 6.547907911715e-09
4.285714e+00 3.944181094126e-06 5.744895292483e-09
4.428571e+00 3.318840826140e-06 5.099947152403e-09
4.571429e+00 2.807181230937e-06 4.561783158518e-09
4.714286e+00 2.386110729751e-06 4.069433203161e-09
4.857143e+00 2.052069594348e-06 2.436248124820e-09
5.000000e+00 1.747735102148e-06 2.545381205459e-09
5.142857e+00 1.505345882739e-06 2.351762118928e-09
5.285714e+00 1.301727004390e-06 2.187870742320e-09
5.428571e+00 1.129901802929e-06 2.044922879569e-09
5.571429e+00 9.842869400799e-07 1.924197228323e-09
5.714286e+00 8.603803305018e-07 1.824703933817e-09
5.857143e+00 7.544484601947e-07 1.891334047604e-09
6.000000e+00 6.637097426735e-07 1.861118091408e-09
6.142857e+00 5.856323466287e-07 1.897479861664e-09
6.285714e+00 5.184014579290e-07 2.292880440159e-09
6.428571e+00 4.602585032185e-07 1.261574242592e-08
6.571429e+00 4.094868692621e-07 6.378170603802e-09
6.714286e+00 3.649682446138e-07 1.688292404905e-09
6.857143e+00 3.263054004926e-07 1.394764782726e-09
7.000000e+00 2.924219659585e-07 1.258359390352e-09
7.142857e+00 2.626478813775e-07 1.176126554832e-09
7.285714e+00 2.363512854748e-07 1.186163008437e-09
7.428571e+00 2.109288058149e-07 4.192539829744e-09
7.571429e+00 1.905859920991e-07 4.533096015978e-09
7.714286e+00 1.744506675721e-07 1.122414344041e-09
7.857143e+00 1.583673591029e-07 1.007299947775e-09
8.000000e+00 1.439472589027e-07 9.951765085384e-10


==> anc/fig9/scdiffgafactbreakD000400.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 8.115331594117e-03 1.910276357965e-07
1.142857e+00 4.633118820383e-03 6.408306054269e-07
1.285714e+00 2.791918901139e-03 2.401584581844e-07
1.428571e+00 1.758462219922e-03 9.872211690406e-08
1.571429e+00 1.149233209339e-03 8.443152498916e-08
1.714286e+00 7.750281490141e-04 7.049276620199e-08
1.857143e+00 5.370004790050e-04 8.364590191063e-09
2.000000e+00 3.809494507866e-04 6.845076729934e-09
2.142857e+00 2.759093031107e-04 7.134740268207e-09
2.285714e+00 2.035426002443e-04 5.926667856433e-09
2.428571e+00 1.526460354113e-04 4.878001164810e-09
2.571429e+00 1.161819984144e-04 5.672565893343e-09
2.714286e+00 8.961994299933e-05 4.628678014156e-09
2.857143e+00 6.997540643167e-05 3.546193209496e-09
3.000000e+00 5.524742113123e-05 3.599939779746e-09
3.142857e+00 4.406498040423e-05 1.267766154949e-08
3.285714e+00 3.547705020197e-05 1.391973760232e-08
3.428571e+00 2.881101170666e-05 1.248569612385e-08
3.571429e+00 2.358810746872e-05 1.176117595036e-08
3.714286e+00 1.945546630810e-05 1.045035693037e-08
3.857143e+00 1.615884201369e-05 9.328474793239e-09
4.000000e+00 1.350826855705e-05 8.326512298421e-09
4.142857e+00 1.136093308941e-05 1.486899984936e-08
4.285714e+00 9.610103736843e-06 1.355776588583e-08
4.428571e+00 8.172895555925e-06 1.239046313844e-08
4.571429e+00 6.985918045432e-06 1.134933943646e-08
4.714286e+00 5.999955129933e-06 1.041757067621e-08
4.857143e+00 5.176510591216e-06 9.581732736318e-09
5.000000e+00 4.485258847690e-06 8.830009312284e-09
5.142857e+00 3.902151108537e-06 8.152242543547e-09
5.285714e+00 3.408234586266e-06 1.465359422214e-08
5.428571e+00 2.987626716339e-06 1.385993921309e-08
5.571429e+00 2.628116575042e-06 1.373352360114e-08
5.714286e+00 2.319596466846e-06 1.243545121333e-08
5.857143e+00 2.053842259674e-06 1.124978382572e-08
6.000000e+00 1.824111812136e-06 1.292972489786e-08
6.142857e+00 1.625039807061e-06 1.445917032542e-08
6.285714e+00 1.451557883231e-06 1.379825716119e-08
6.428571e+00 1.300084693281e-06 1.320046463966e-08
6.571429e+00 1.167382626790e-06 1.244492339462e-08
6.714286e+00 1.050868295467e-06 1.198902784917e-08
6.857143e+00 9.483013594727e-07 1.175764844708e-08
7.000000e+00 8.576532985078e-07 1.135890619288e-08
7.142857e+00 7.773869298610e-07 1.100289534208e-08
7.285714e+00 7.061357954773e-07 1.068708292385e-08
7.428571e+00 6.427351548649e-07 1.040948622224e-08
7.571429e+00 5.861891416741e-07 1.016865981142e-08
7.714286e+00 5.355204816319e-07 9.593909574142e-09
7.857143e+00 4.902488916028e-07 9.447439440662e-09
8.000000e+00 4.496095270413e-07 9.335196300942e-09


==> anc/fig9/scdiffgafactbreakD000400.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.355608036205e-03 2.748953082873e-08
1.142857e+00 2.534538864309e-03 3.080950228490e-08
1.285714e+00 1.550448808721e-03 6.284091163389e-08
1.428571e+00 9.883933075693e-04 5.598558809240e-08
1.571429e+00 6.523426237469e-04 1.739936328978e-08
1.714286e+00 4.435099922526e-04 1.667562863624e-08
1.857143e+00 3.093730560577e-04 1.120049016533e-09
2.000000e+00 2.207079732523e-04 1.479588269208e-08
2.142857e+00 1.606083778239e-04 1.433661378177e-08
2.285714e+00 1.189542756352e-04 1.247988489467e-08
2.428571e+00 8.950724124198e-05 1.093787744245e-08
2.571429e+00 6.831579668560e-05 1.060269744320e-08
2.714286e+00 5.281923901710e-05 9.596517584060e-09
2.857143e+00 4.132081936480e-05 1.460804488745e-08
3.000000e+00 3.267462121301e-05 1.323336791251e-08
3.142857e+00 2.609371731596e-05 1.195221226380e-08
3.285714e+00 2.102881824488e-05 1.156265811197e-08
3.428571e+00 1.708905893822e-05 9.096160569890e-09
3.571429e+00 1.399657340873e-05 8.255190797585e-09
3.714286e+00 1.154704417056e-05 7.500445591505e-09
3.857143e+00 9.591095037037e-06 1.397201579793e-08
4.000000e+00 8.016629024887e-06 1.279785548932e-08
4.142857e+00 6.740348893969e-06 1.174991335411e-08
4.285714e+00 5.698787988063e-06 1.081455147934e-08
4.428571e+00 4.843384005240e-06 9.978975020215e-09
4.571429e+00 4.136669864122e-06 9.231658292363e-09
4.714286e+00 3.549512940430e-06 8.562325595702e-09
4.857143e+00 3.059094398361e-06 7.961879842561e-09
5.000000e+00 2.647416704829e-06 7.422305036545e-09
5.142857e+00 2.300191766742e-06 6.936559011421e-09
5.285714e+00 2.006005879390e-06 6.498466240173e-09
5.428571e+00 1.755687738987e-06 6.102616192996e-09
5.571429e+00 1.540552833797e-06 1.442051376028e-08
5.714286e+00 1.357073101293e-06 1.350616554962e-08
5.857143e+00 1.199246239002e-06 1.278432279165e-08
6.000000e+00 1.062904005781e-06 1.211347421305e-08
6.142857e+00 9.447237827591e-07 1.148933467446e-08
6.285714e+00 8.419551251683e-07 1.090803936479e-08
6.428571e+00 7.523129526804e-07 1.032434978352e-08
6.571429e+00 6.740910879724e-07 1.002953611098e-08
6.714286e+00 6.052810491447e-07 9.560925670739e-09
6.857143e+00 5.447437316335e-07 9.121504000126e-09
7.000000e+00 4.911229564767e-07 1.397582153850e-08
7.142857e+00 4.439020066141e-07 1.307701527711e-08
7.285714e+00 4.020432607557e-07 1.228369611306e-08
7.428571e+00 3.648509486601e-07 1.158734337491e-08
7.571429e+00 3.317302889412e-07 1.098112472058e-08
7.714286e+00 3.021713423431e-07 1.045991923994e-08
7.857143e+00 2.757356754391e-07 1.002044780943e-08
8.000000e+00 2.520453072118e-07 9.661558971728e-09


==> anc/fig9/scdiffgafactbreakD000800.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 8.569018009672e-03 1.154727226100e-06
1.142857e+00 4.967033236962e-03 8.855688021703e-07
1.285714e+00 3.038265482984e-03 5.438088956965e-08
1.428571e+00 1.941756276144e-03 4.963136013844e-08
1.571429e+00 1.287115357543e-03 6.058390764540e-08
1.714286e+00 8.799702600441e-04 3.479639155986e-08
1.857143e+00 6.178085389689e-04 9.872412762724e-09
2.000000e+00 4.438801674582e-04 7.893877121304e-09
2.142857e+00 3.254460947478e-04 1.173649149394e-08
2.285714e+00 2.429333866986e-04 1.404573587749e-08
2.428571e+00 1.842677261136e-04 1.211392377438e-08
2.571429e+00 1.417936522001e-04 1.013242839187e-08
2.714286e+00 1.105367460833e-04 3.083036800126e-09
2.857143e+00 8.719483184149e-05 6.613210714302e-09
3.000000e+00 6.952529391045e-05 5.698461048409e-09
3.142857e+00 5.598625735093e-05 4.992617990104e-09
3.285714e+00 4.549503595484e-05 4.087233276966e-09
3.428571e+00 3.728110953876e-05 3.620073162826e-09
3.571429e+00 3.078840391549e-05 3.034748742396e-09
3.714286e+00 2.561080035747e-05 3.095290582885e-09
3.857143e+00 2.144682709857e-05 1.300144715439e-08
4.000000e+00 1.807383340612e-05 1.077824423379e-08
4.142857e+00 1.532130890786e-05 8.972150617013e-09
4.285714e+00 1.305998398453e-05 7.433984000658e-09
4.428571e+00 1.119047798638e-05 6.213100453060e-09
4.571429e+00 9.635580603924e-06 1.346002916785e-08
4.714286e+00 8.342946498947e-06 1.268490625895e-08
4.857143e+00 7.242407578681e-06 1.103591930925e-08
5.000000e+00 6.318836816311e-06 9.003966382765e-09
5.142857e+00 5.534814849029e-06 8.948974409996e-09
5.285714e+00 4.866269473733e-06 1.147950958233e-08
5.428571e+00 4.293761960065e-06 1.124134235042e-08
5.571429e+00 3.801507762875e-06 1.105165618239e-08
5.714286e+00 3.376621754371e-06 1.090212383755e-08
5.857143e+00 3.008532667644e-06 1.078571289981e-08
6.000000e+00 2.688525969700e-06 1.069648415004e-08
6.142857e+00 2.409384866634e-06 1.062942228467e-08
6.285714e+00 2.165106771353e-06 1.058029342170e-08
6.428571e+00 1.950658505526e-06 1.056386421650e-08
6.571429e+00 1.761878627581e-06 1.053703830437e-08
6.714286e+00 1.595204429340e-06 1.051966618567e-08
6.857143e+00 1.447646031538e-06 1.050948591569e-08
7.000000e+00 1.316668462288e-06 1.050459865704e-08
7.142857e+00 1.200115166405e-06 1.050341192933e-08
7.285714e+00 1.096145544394e-06 1.050459159643e-08
7.428571e+00 1.003183742393e-06 1.050702124202e-08
7.571429e+00 9.198765038143e-07 1.050976779407e-08
7.714286e+00 8.450583498844e-07 1.051205243677e-08
7.857143e+00 7.777227114255e-07 1.051322599779e-08
8.000000e+00 7.169979118738e-07 1.051274812551e-08


==> anc/fig9/scdiffgafactbreakD000800.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.480543011509e-03 1.197889750639e-07
1.142857e+00 2.644436919568e-03 8.470463009171e-08
1.285714e+00 1.640759593410e-03 8.187658200737e-09
1.428571e+00 1.060673296513e-03 3.719321375738e-08
1.571429e+00 7.096561322848e-04 6.403770077689e-09
1.714286e+00 4.889038627218e-04 6.495279200993e-09
1.857143e+00 3.454297575063e-04 6.187091571767e-09
2.000000e+00 2.494910660024e-04 6.023115333689e-09
2.142857e+00 1.837237380551e-04 6.948671713654e-09
2.285714e+00 1.376399216094e-04 7.854247253259e-09
2.428571e+00 1.047128889422e-04 3.798097735123e-09
2.571429e+00 8.077212756196e-05 3.678389251546e-09
2.714286e+00 6.308925246857e-05 5.280983906048e-09
2.857143e+00 4.984121738203e-05 1.425068216273e-08
3.000000e+00 3.978622957680e-05 5.748371342663e-10
3.142857e+00 3.206443098690e-05 1.981932491699e-09
3.285714e+00 2.606830428205e-05 1.900673493471e-09
3.428571e+00 2.136580603952e-05 1.994941092058e-09
3.571429e+00 1.764351624580e-05 1.627260855757e-09
3.714286e+00 1.467174056172e-05 1.489000863540e-09
3.857143e+00 1.228001308698e-05 1.483409844867e-08
4.000000e+00 1.034027208615e-05 1.436743813402e-08
4.142857e+00 8.756927184373e-06 1.391651933198e-08
4.285714e+00 7.569388445744e-06 1.041145248348e-08
4.428571e+00 6.379984840375e-06 1.454150474558e-08
4.571429e+00 5.485245269453e-06 1.302729922473e-08
4.714286e+00 4.737076886730e-06 1.193848787534e-08
4.857143e+00 4.108260053340e-06 1.211629565162e-08
5.000000e+00 3.577153640055e-06 1.434327986936e-08
5.142857e+00 3.126571145331e-06 8.860834608513e-09
5.285714e+00 2.742610779198e-06 8.217685900387e-09
5.428571e+00 2.414065462659e-06 7.267821654948e-09
5.571429e+00 2.131828893532e-06 6.326845947009e-09
5.714286e+00 1.888463358436e-06 5.459662470421e-09
5.857143e+00 1.677863989052e-06 4.680174090929e-09
6.000000e+00 1.494996334907e-06 3.986279553414e-09
6.142857e+00 1.335667394301e-06 3.437063492064e-09
6.285714e+00 1.196457037794e-06 2.876279087872e-09
6.428571e+00 1.074439878528e-06 2.376256726021e-09
6.571429e+00 9.682390631931e-07 8.991845186141e-09
6.714286e+00 8.731763309989e-07 1.460225269216e-08
6.857143e+00 7.895528539934e-07 1.405569273787e-08
7.000000e+00 7.158209511712e-07 1.319294671563e-08
7.142857e+00 6.499954610234e-07 1.274818949307e-08
7.285714e+00 5.913957838757e-07 1.233441989247e-08
7.428571e+00 5.391104529817e-07 1.194921329201e-08
7.571429e+00 4.923570933520e-07 1.159032167467e-08
7.714286e+00 4.504622268097e-07 1.125566597433e-08
7.857143e+00 4.128445235258e-07 1.094332680578e-08
8.000000e+00 3.790008646394e-07 1.065153443483e-08


==> anc/fig9/scdiffgafactbreakD001200.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 8.946264840093e-03 2.514215843227e-07
1.142857e+00 5.246500793364e-03 1.916965457040e-07
1.285714e+00 3.245865749406e-03 1.531899219069e-07
1.428571e+00 2.097393910420e-03 2.269644799081e-08
1.571429e+00 1.405080967990e-03 8.057471296489e-08
1.714286e+00 9.704808183246e-04 5.076788443846e-09
1.857143e+00 6.880832782185e-04 4.048428853222e-09
2.000000e+00 4.990708340616e-04 1.440467146106e-08
2.142857e+00 3.692624945552e-04 1.297910529323e-08
2.285714e+00 2.780759727719e-04 2.060318678794e-09
2.428571e+00 2.127236823122e-04 8.802444308094e-09
2.571429e+00 1.650419081715e-04 5.834969913086e-09
2.714286e+00 1.296894514280e-04 4.270372696137e-09
2.857143e+00 1.030951462584e-04 3.262456013296e-09
3.000000e+00 8.282332674277e-05 1.395871440131e-08
3.142857e+00 6.718549041885e-05 1.323246268917e-08
3.285714e+00 5.498686460492e-05 1.364491946429e-08
3.428571e+00 4.537421593212e-05 7.208957705307e-09
3.571429e+00 3.772901064666e-05 1.234550745388e-08
3.714286e+00 3.159490393978e-05 1.005875381566e-08
3.857143e+00 2.663294893333e-05 9.193451552875e-09
4.000000e+00 2.258917108906e-05 8.454463796904e-09
4.142857e+00 1.927063222450e-05 7.597830511110e-09
4.285714e+00 1.652891276429e-05 7.044519307123e-09
4.428571e+00 1.424986998495e-05 6.536238968234e-09
4.571429e+00 1.234437099015e-05 6.087819721658e-09
4.714286e+00 1.074245354768e-05 5.660059951580e-09
4.857143e+00 9.388757473839e-06 5.256724245392e-09
5.000000e+00 8.239206844562e-06 4.873151760828e-09
5.142857e+00 7.258477114776e-06 4.505954853314e-09
5.285714e+00 6.418569010163e-06 1.403322646764e-08
5.428571e+00 5.695285540145e-06 1.290736643284e-08
5.571429e+00 5.070397034212e-06 1.188169595689e-08
5.714286e+00 4.528472100586e-06 1.095355829680e-08
5.857143e+00 4.056791415912e-06 1.011045953981e-08
6.000000e+00 3.644827919944e-06 9.342360823592e-09
6.142857e+00 3.283829781329e-06 8.641253494564e-09
6.285714e+00 2.966489807577e-06 8.204402659296e-09
6.428571e+00 2.686681966671e-06 7.890948158506e-09
6.571429e+00 2.439250306867e-06 7.611536584301e-09
6.714286e+00 2.219839007714e-06 7.359330274026e-09
6.857143e+00 2.024754885282e-06 7.128141373030e-09
7.000000e+00 1.850855635386e-06 6.912461176455e-09
7.142857e+00 1.695458594013e-06 6.707537690937e-09
7.285714e+00 1.556265942092e-06 6.509480782741e-09
7.428571e+00 1.432209314962e-06 1.413796635587e-08
7.571429e+00 1.319767013340e-06 1.264392660990e-08
7.714286e+00 1.218366872879e-06 1.132596834733e-08
7.857143e+00 1.126734619259e-06 1.013787687422e-08
8.000000e+00 1.044799786813e-06 1.470243864433e-08


==> anc/fig9/scdiffgafactbreakD001200.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.577978578016e-03 3.079821821010e-08
1.142857e+00 2.731443123535e-03 2.742012037696e-08
1.285714e+00 1.712984466086e-03 5.609374640779e-09
1.428571e+00 1.118973146360e-03 3.884225104533e-09
1.571429e+00 7.562565481260e-04 1.322400213942e-08
1.714286e+00 5.260975760797e-04 1.434038490142e-08
1.857143e+00 3.752049118720e-04 7.989722117198e-09
2.000000e+00 2.734385597703e-04 7.732200904347e-09
2.142857e+00 2.030998957431e-04 7.213842894918e-09
2.285714e+00 1.534189332332e-04 6.230056344159e-09
2.428571e+00 1.176445333768e-04 1.263189410608e-08
2.571429e+00 9.144194433485e-05 1.164380478844e-08
2.714286e+00 7.195152613966e-05 1.219918952321e-08
2.857143e+00 5.724493742937e-05 1.259138800103e-08
3.000000e+00 4.600888607294e-05 7.819995514593e-09
3.142857e+00 3.732376410002e-05 5.287806518768e-09
3.285714e+00 3.053786879099e-05 4.121671339903e-09
3.428571e+00 2.518368134523e-05 3.257190737867e-09
3.571429e+00 2.092076433753e-05 2.523398918083e-09
3.714286e+00 1.749812734707e-05 2.241097708920e-09
3.857143e+00 1.472818718891e-05 1.339552378650e-08
4.000000e+00 1.247038664892e-05 1.119515765389e-08
4.142857e+00 1.061739331497e-05 9.554233535549e-09
4.285714e+00 9.086891342406e-06 8.229274027258e-09
4.428571e+00 7.815181303973e-06 7.180105656837e-09
4.571429e+00 6.752818026595e-06 6.633839769764e-09
4.714286e+00 5.860155432417e-06 5.994603836415e-09
4.857143e+00 5.106500864777e-06 5.486811309884e-09
5.000000e+00 4.467184350312e-06 5.081841819141e-09
5.142857e+00 3.922418588304e-06 4.755808270275e-09
5.285714e+00 3.456240565970e-06 4.492558879820e-09
5.428571e+00 3.055690928479e-06 4.269206964466e-09
5.571429e+00 2.710201772003e-06 4.072778925284e-09
5.714286e+00 2.411106856422e-06 3.891033411225e-09
5.857143e+00 2.151265103856e-06 3.713212711354e-09
6.000000e+00 1.924764329612e-06 3.529470733163e-09
6.142857e+00 1.727564968037e-06 1.407573327887e-08
6.285714e+00 1.553885198101e-06 1.290747260626e-08
6.428571e+00 1.401105433668e-06 1.186703042771e-08
6.571429e+00 1.266333066075e-06 1.093583002765e-08
6.714286e+00 1.147125092975e-06 1.009893269160e-08
6.857143e+00 1.041410933158e-06 9.344342547102e-09
7.000000e+00 9.458739887247e-07 7.221058889276e-09
7.142857e+00 8.622158452335e-07 5.110801288835e-10
7.285714e+00 7.875072507845e-07 2.911036943006e-09
7.428571e+00 7.206424704500e-07 8.944179865987e-09
7.571429e+00 6.618324500304e-07 6.521130661530e-09
7.714286e+00 6.078271932237e-07 6.106014254906e-09
7.857143e+00 5.591813727447e-07 5.730504481777e-09
8.000000e+00 5.152784425804e-07 5.391043804659e-09


==> anc/fig9/scdiffgafactbreakD001600.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 9.279061079827e-03 4.545528869266e-07
1.142857e+00 5.490845588626e-03 4.707131057749e-07
1.285714e+00 3.426840790370e-03 4.161225263671e-08
1.428571e+00 2.233090657286e-03 3.006881433990e-08
1.571429e+00 1.508268157003e-03 2.331863385241e-08
1.714286e+00 1.049995861045e-03 7.569626772402e-09
1.857143e+00 7.501607297626e-04 7.559968062155e-09
2.000000e+00 5.481340891505e-04 1.274226719549e-08
2.142857e+00 4.084843108245e-04 1.079449706156e-08
2.285714e+00 3.097652937424e-04 8.881282444933e-09
2.428571e+00 2.385818943183e-04 7.459653226887e-09
2.571429e+00 1.863368542435e-04 6.345836229920e-09
2.714286e+00 1.473776390439e-04 6.934766763329e-09
2.857143e+00 1.179041522485e-04 4.754212075655e-09
3.000000e+00 9.531481677647e-05 1.339283442983e-08
3.142857e+00 7.779515011211e-05 4.296832033219e-09
3.285714e+00 6.405641759066e-05 1.309992074259e-08
3.428571e+00 5.317620224844e-05 1.487495973655e-08
3.571429e+00 4.447755718834e-05 1.273436442595e-08
3.714286e+00 3.746366378653e-05 1.463827563087e-08
3.857143e+00 3.176288366402e-05 1.237477859403e-08
4.000000e+00 2.709472182374e-05 1.463597658842e-08
4.142857e+00 2.324546265388e-05 1.210539098072e-08
4.285714e+00 2.005067925333e-05 1.254356712367e-08
4.428571e+00 1.738280603842e-05 1.046160759381e-08
4.571429e+00 1.514207260668e-05 8.838612114113e-09
4.714286e+00 1.324982152280e-05 1.270573218354e-08
4.857143e+00 1.164367851800e-05 1.045872194418e-08
5.000000e+00 1.027374838038e-05 1.296017419367e-08
5.142857e+00 9.099858728090e-06 1.434230990186e-08
5.285714e+00 8.089594297873e-06 1.193554084283e-08
5.428571e+00 7.216519253188e-06 9.989598506698e-09
5.571429e+00 6.459017056990e-06 8.318418286921e-09
5.714286e+00 5.799309377744e-06 6.935787139377e-09
5.857143e+00 5.222504341433e-06 1.396987504349e-08
6.000000e+00 4.716814670628e-06 1.263879450254e-08
6.142857e+00 4.271831311974e-06 1.166880465648e-08
6.285714e+00 3.879063784727e-06 1.057433441661e-08
6.428571e+00 3.531324707675e-06 9.597875187332e-09
6.571429e+00 3.222560976647e-06 8.725043312991e-09
6.714286e+00 2.947642569171e-06 7.943397029125e-09
6.857143e+00 2.702206161925e-06 7.242151422836e-09
7.000000e+00 2.482522840231e-06 6.604270061311e-09
7.142857e+00 2.285413811296e-06 6.037395582687e-09
7.285714e+00 2.108134563693e-06 1.093497448821e-08
7.428571e+00 1.948324655357e-06 9.699360201591e-09
7.571429e+00 1.803944168220e-06 8.654132545807e-09
7.714286e+00 1.673216626721e-06 7.734005056465e-09
7.857143e+00 1.554623660112e-06 6.964042713757e-09
8.000000e+00 1.446816883218e-06 6.293478627963e-09


==> anc/fig9/scdiffgafactbreakD001600.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.664120470033e-03 1.129593061371e-07
1.142857e+00 2.805843885551e-03 4.145031844026e-08
1.285714e+00 1.773831130896e-03 1.078194294523e-08
1.428571e+00 1.167758069212e-03 9.627185936899e-09
1.571429e+00 7.951550021930e-04 6.342332601163e-09
1.714286e+00 5.571491377605e-04 6.991277285285e-09
1.857143e+00 4.000943139543e-04 5.909174469513e-09
2.000000e+00 2.935149044074e-04 5.641939210580e-09
2.142857e+00 2.194031504474e-04 1.193397927282e-08
2.285714e+00 1.667505568603e-04 3.320331957621e-09
2.428571e+00 1.286265030882e-04 1.375318765936e-08
2.571429e+00 1.005480101108e-04 1.215313381592e-08
2.714286e+00 7.954999599608e-05 1.025472834408e-08
2.857143e+00 6.362856495430e-05 1.276160137492e-08
3.000000e+00 5.140410794099e-05 1.281673913802e-08
3.142857e+00 4.190933362233e-05 9.939115835750e-09
3.285714e+00 3.445699341886e-05 1.400065901181e-08
3.428571e+00 2.855086995581e-05 1.117136014873e-08
3.571429e+00 2.382809134773e-05 9.087432109974e-09
3.714286e+00 2.002011460831e-05 1.404247705218e-08
3.857143e+00 1.692603684280e-05 1.089865908684e-08
4.000000e+00 1.439389166896e-05 1.177115674847e-08
4.142857e+00 1.230765984604e-05 9.273112865834e-09
4.285714e+00 1.057798606587e-05 7.307677618080e-09
4.428571e+00 9.135418604891e-06 1.280031149111e-08
4.571429e+00 7.925655375357e-06 1.007214549972e-08
4.714286e+00 6.905795308330e-06 1.268126872231e-08
4.857143e+00 6.041729224937e-06 1.459163667134e-08
5.000000e+00 5.306269921453e-06 1.186100530190e-08
5.142857e+00 4.677322709097e-06 1.361340538133e-08
5.285714e+00 4.137335409687e-06 1.312583853672e-08
5.428571e+00 3.672017475441e-06 1.074404434921e-08
5.571429e+00 3.269392335121e-06 1.026131862485e-08
5.714286e+00 2.919749782744e-06 1.025323316633e-08
5.857143e+00 2.615067084811e-06 1.025553097510e-08
6.000000e+00 2.348672126908e-06 1.025165925280e-08
6.142857e+00 2.115042759450e-06 1.026774527292e-08
6.285714e+00 1.909516937193e-06 1.028620599985e-08
6.428571e+00 1.728189841745e-06 1.030557385181e-08
6.571429e+00 1.567767363953e-06 1.032473116676e-08
6.714286e+00 1.425457382289e-06 1.034104629589e-08
6.857143e+00 1.298896248347e-06 1.035745849928e-08
7.000000e+00 1.186060999162e-06 1.037183171423e-08
7.142857e+00 1.085223912528e-06 1.038384458174e-08
7.285714e+00 9.949028010439e-07 1.039329542524e-08
7.428571e+00 9.138223262058e-07 1.040007789012e-08
7.571429e+00 8.408819803092e-07 1.040416179707e-08
7.714286e+00 7.751294919656e-07 1.044421286016e-08
7.857143e+00 7.157386603032e-07 1.043742481104e-08
8.000000e+00 6.619908189136e-07 1.042898029348e-08


==> anc/fig9/scdiffgafactbreakD002000.dat_results.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 9.564219746982e-03 1.206401755837e-07
1.142857e+00 5.700960444378e-03 8.309654004647e-08
1.285714e+00 3.583323938718e-03 6.049415998775e-08
1.428571e+00 2.351256627445e-03 1.610756987730e-08
1.571429e+00 1.598804805705e-03 1.236826870934e-08
1.714286e+00 1.120358528392e-03 1.009256431856e-08
1.857143e+00 8.055844747214e-04 1.264123372099e-08
2.000000e+00 5.923419975800e-04 1.286869020863e-08
2.142857e+00 4.441771204593e-04 1.399371021572e-08
2.285714e+00 3.388755184999e-04 1.216205272231e-08
2.428571e+00 2.625724197167e-04 1.324295370738e-08
2.571429e+00 2.062929980652e-04 1.020851119661e-08
2.714286e+00 1.641209452544e-04 8.078383816355e-09
2.857143e+00 1.320654138129e-04 6.849996852674e-09
3.000000e+00 1.073815398938e-04 5.704793185575e-09
3.142857e+00 8.814763593136e-05 5.032933764112e-09
3.285714e+00 7.299687208493e-05 4.361584397944e-09
3.428571e+00 6.094164175718e-05 8.343958527578e-09
3.571429e+00 5.126343119647e-05 3.792390175054e-09
3.714286e+00 4.342368540254e-05 3.609583183803e-09
3.857143e+00 3.702357667161e-05 3.261773020964e-09
4.000000e+00 3.175985432512e-05 1.485281295777e-08
4.142857e+00 2.740050462994e-05 1.183209278096e-08
4.285714e+00 2.376672683469e-05 1.363324236340e-08
4.428571e+00 2.071910681744e-05 1.132670257048e-08
4.571429e+00 1.814840527779e-05 1.463801736803e-08
4.714286e+00 1.596823491051e-05 1.192573208184e-08
4.857143e+00 1.410977189236e-05 1.275519306907e-08
5.000000e+00 1.251785416716e-05 1.044097630521e-08
5.142857e+00 1.114798044566e-05 8.610591710198e-09
5.285714e+00 9.964032479132e-06 7.152218425049e-09
5.428571e+00 8.936528848015e-06 5.982264157150e-09
5.571429e+00 8.041518571064e-06 1.297364751331e-08
5.714286e+00 7.258530448110e-06 1.094395249326e-08
5.857143e+00 6.571293487062e-06 9.268078765246e-09
6.000000e+00 5.966059936238e-06 1.413668302037e-08
6.142857e+00 5.431237811455e-06 1.202448127754e-08
6.285714e+00 4.957181316526e-06 1.024171823009e-08
6.428571e+00 4.517523484578e-06 1.448298649930e-08
6.571429e+00 4.142490688111e-06 1.387956171472e-08
6.714286e+00 3.807222170776e-06 1.328643965622e-08
6.857143e+00 3.506705824365e-06 1.270013254396e-08
7.000000e+00 3.236651762292e-06 1.211575422244e-08
7.142857e+00 2.993376133788e-06 1.152624739672e-08
7.285714e+00 2.773705470071e-06 1.092115598073e-08
7.428571e+00 2.574897623950e-06 1.028451029237e-08
7.571429e+00 2.394576176832e-06 9.590901363724e-09
7.714286e+00 2.230675820639e-06 8.797576054113e-09
7.857143e+00 2.081396718651e-06 7.826850506423e-09
8.000000e+00 1.945166240110e-06 6.521443277646e-09


==> anc/fig9/scdiffgafactbreakD002000.dat_results_k0.dat <==
# Results using linear interpolation
# Q, I(Q), error_estimate
1.000000e+00 4.733010595803e-03 3.891571535939e-08
1.142857e+00 2.865507389975e-03 3.056947814589e-08
1.285714e+00 1.822818621750e-03 8.523268920941e-09
1.428571e+00 1.207209735684e-03 8.109976059201e-09
1.571429e+00 8.267687606149e-04 7.063134520834e-09
1.714286e+00 5.825218777289e-04 8.678866324826e-09
1.857143e+00 4.205540833138e-04 5.692340009783e-09
2.000000e+00 3.101168864626e-04 4.663019499555e-09
2.142857e+00 2.329687945799e-04 4.163060302222e-09
2.285714e+00 1.779156032343e-04 4.125378603152e-09
2.428571e+00 1.378854162948e-04 8.219640853320e-09
2.571429e+00 1.082765946060e-04 6.985328312729e-09
2.714286e+00 8.604186854260e-05 3.798653149616e-09
2.857143e+00 6.912024891176e-05 3.828533663627e-09
3.000000e+00 5.607757410300e-05 3.521453512612e-09
3.142857e+00 4.591027982567e-05 3.281103847549e-09
3.285714e+00 3.790159823710e-05 3.269537018308e-09
3.428571e+00 3.153195035967e-05 2.915864402720e-09
3.571429e+00 2.642259414727e-05 5.329575228596e-09
3.714286e+00 2.228753412687e-05 3.749294405846e-09
3.857143e+00 1.891683388933e-05 3.084655024205e-09
4.000000e+00 1.614944119977e-05 2.672482719234e-09
4.142857e+00 1.386217778622e-05 2.371106643219e-09
4.285714e+00 1.195994836781e-05 2.146537098688e-09
4.428571e+00 1.036863360706e-05 1.962202597611e-09
4.571429e+00 9.030055412489e-06 1.792099599298e-09
4.714286e+00 7.898209983399e-06 1.642474081596e-09
4.857143e+00 6.936460401297e-06 1.510193441811e-09
5.000000e+00 6.115438834484e-06 7.955775724521e-09
5.142857e+00 5.411498685138e-06 7.712747473184e-09
5.285714e+00 4.798129859901e-06 1.359215196099e-08
5.428571e+00 4.274300048565e-06 1.145856753516e-08
5.571429e+00 3.819772018953e-06 9.893744550064e-09
5.714286e+00 3.423954112589e-06 8.673617705150e-09
5.857143e+00 3.078075798949e-06 7.676019106230e-09
6.000000e+00 2.774841601848e-06 6.830680348764e-09
6.142857e+00 2.508156754885e-06 6.095459804397e-09
6.285714e+00 2.272908538588e-06 5.444178208105e-09
6.428571e+00 2.064791094886e-06 4.946309619625e-09
6.571429e+00 1.880164379075e-06 4.843987296222e-09
6.714286e+00 1.715940058826e-06 4.726699094089e-09
6.857143e+00 1.569488792996e-06 4.596863009315e-09
7.000000e+00 1.438564556102e-06 4.457130002786e-09
7.142857e+00 1.321242616782e-06 4.310057070551e-09
7.285714e+00 1.215868502630e-06 4.157918939561e-09
7.428571e+00 1.121015843323e-06 4.002594658376e-09
7.571429e+00 1.035451418284e-06 3.845488296752e-09
7.714286e+00 9.581060741595e-07 3.687453532626e-09
7.857143e+00 8.880504431066e-07 3.528693299071e-09
8.000000e+00 8.244746022058e-07 3.368597197681e-09


==> anc/sextA.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:56:20 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 1.3, 0.059
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.02
@    yaxis  tick minor ticks 3
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.83
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 9.825463e-06
0.13926762 0.00011226204
0.20890143 0.00045719259
0.27853524 0.0012059667
0.34816904 0.0024944639
0.41780285 0.0044114829
0.48743666 0.0069898454
0.55707047 0.010207981
0.62670428 0.013998701
0.69633809 0.018262425
0.7659719 0.022880905
0.83560571 0.027730182
0.90523951 0.032691102
0.97487332 0.037656844
1.0445071 0.042537475
1.1141409 0.047261921
1.1837748 0.051777863
1.2534086 0.056049825
1.3230424 0.06005693
1.3926762 0.06378976
1.46231 0.067247339
1.5319438 0.070434831
1.6015776 0.073361596
1.6712114 0.076039742
1.7408452 0.07848296
1.810479 0.08070579
1.8801128 0.082722954
1.9497466 0.084548803
2.0193805 0.086197114
2.0890143 0.087681372
2.1586481 0.089014545
2.2282819 0.090208965
2.2979157 0.091276448
2.3675495 0.092228028
2.4371833 0.093073994
2.5068171 0.093823849
2.5764509 0.094486749
2.6460847 0.095071123
2.7157185 0.095584525
2.7853524 0.096023393
2.8549862 0.096410863
2.92462 0.096747014
2.9942538 0.097037271
3.0638876 0.097286613
3.1335214 0.097499667
3.2031552 0.097681045
3.272789 0.097835198
3.3424228 0.097966273
3.4120566 0.098077703
3.4816904 0.098172397
3.5513243 0.098252886
3.6209581 0.098321264
3.6905919 0.098379304
3.7602257 0.0984285
3.8298595 0.09847005
3.8994933 0.098505148
3.9691271 0.098535086
4.0387609 0.098560863
4.1083947 0.098583271
4.1780285 0.098603181
4.2476623 0.09862116
4.3172961 0.098637423
4.38693 0.098651998
4.4565638 0.098664819
4.5261976 0.098675747
4.5958314 0.0986847
4.6654652 0.098691583
4.735099 0.098696648
4.8047328 0.098700396
4.8743666 0.098703178
4.9440004 0.098705164
5.0136342 0.098706578
5.083268 0.098707579
5.1529019 0.098708473
5.2225357 0.098709756
5.2921695 0.098711905
5.3618033 0.098714862
5.4314371 0.098718882
5.5010709 0.098723853
5.5707047 0.098638767
5.6403385 0.098655533
5.7099723 0.098667289
5.7796061 0.098674578
5.8492399 0.098678478
5.9188738 0.0986811
5.9885076 0.098683611
6.0581414 0.098686611
6.1277752 0.098688767
6.197409 0.098688256
6.2670428 0.098685367
6.3366766 0.098678678
6.4063104 0.098666956
6.4759442 0.0986509
6.545578 0.098631811
6.6152118 0.098611744
6.6848456 0.0985939
6.7544795 0.098581167
6.8241133 0.098576333
6.8937471 0.098580844
6.9633809 0.098595144
7.0330147 0.098617956
7.1026485 0.098646644
7.1722823 0.098679089
7.2419161 0.098713767
7.3115499 0.098749456
7.3811837 0.098783411
7.4508175 0.098812722
7.5204514 0.098835544
7.5900852 0.098852278
7.659719 0.098864218
7.7293528 0.098871502
7.7989866 0.098874379
7.8686204 0.098872476
7.9382542 0.09886656
8.007888 0.098857641
8.0775218 0.0988472
8.1471556 0.098837389
8.2167894 0.098829522
8.2864233 0.098823156
&
@target G0.S1
@type xy
0 0
0.096808576 0.000169225
0.19361715 0.0013146792
0.29042573 0.0038674315
0.3872343 0.0077523139
0.48404288 0.012668296
0.58085146 0.018258938
0.67766003 0.024198073
0.77446861 0.030225198
0.87127719 0.036149314
0.96808576 0.041840261
1.0648943 0.047215875
1.1617029 0.052231006
1.2585115 0.056866167
1.3553201 0.061119246
1.4521286 0.065001048
1.5489372 0.068529095
1.6457458 0.07172531
1.7425544 0.074613678
1.8393629 0.077216904
1.9361715 0.079557286
2.0329801 0.081658299
2.1297887 0.083543084
2.2265973 0.085232512
2.3234058 0.086746016
2.4202144 0.088100679
2.517023 0.089311649
2.6138316 0.090392336
2.7106401 0.09135636
2.8074487 0.092215384
2.9042573 0.092980356
3.0010659 0.09366095
3.0978744 0.094265279
3.194683 0.094799824
3.2914916 0.095270778
3.3883002 0.095684807
3.4851087 0.096048943
3.5819173 0.096368996
3.6787259 0.096649098
3.7755345 0.096894408
3.872343 0.097083299
3.9691516 0.09727233
4.0659602 0.097438884
4.1627688 0.097586119
4.2595774 0.097716431
4.3563859 0.097831439
4.4531945 0.097931495
4.5500031 0.098018821
4.6468117 0.098096947
4.7436202 0.098166709
4.8404288 0.098228137
4.9372374 0.098282052
5.034046 0.098329861
5.1308545 0.098371649
5.2276631 0.098408999
5.3244717 0.098444032
5.4212803 0.098475747
5.5180888 0.098502832
5.6148974 0.098525259
5.711706 0.098544841
5.8085146 0.098563652
5.9053232 0.098581758
6.0021317 0.098598889
6.0989403 0.098615162
6.1957489 0.09863018
6.2925575 0.09864214
6.389366 0.09864986
6.4861746 0.098654114
6.5829832 0.098656272
6.6797918 0.098657388
6.7766003 0.098658252
6.8734089 0.098658965
6.9702175 0.098661977
7.0670261 0.098668621
7.1638346 0.098678496
7.2606432 0.098689982
7.3574518 0.098701791
7.4542604 0.098712309
7.5510689 0.098720358
7.6478775 0.098725931
7.7446861 0.098561456
7.8414947 0.098585533
7.9383033 0.098613778
8.0351118 0.098641978
8.1319204 0.098666511
8.228729 0.098686211
8.3255376 0.098702756
8.4223461 0.098721144
8.5191547 0.098745311
8.6159633 0.098773544
8.7127719 0.098804178
8.8095804 0.098833967
8.906389 0.098866256
9.0031976 0.0988991
9.1000062 0.098929078
9.1968147 0.09895382
9.2936233 0.098971289
9.3904319 0.098984444
9.4872405 0.098992778
9.584049 0.098994311
9.6808576 0.098989044
9.7776662 0.098981556
9.8744748 0.098976722
9.9712834 0.098976844
10.068092 0.098989867
10.164901 0.099010711
10.261709 0.099025511
10.358518 0.099032156
10.455326 0.099034089
10.552135 0.099033389
10.648943 0.099030667
10.745752 0.099030322
10.842561 0.099030867
10.939369 0.099029478
11.036178 0.099024878
11.132986 0.099017689
11.229795 0.099006778
11.326603 0.098992478
11.423412 0.098974556
11.520221 0.098949778
&
@target G0.S2
@type xy
0 0
0.14309375 0.0008494625
0.2861875 0.0048726458
0.42928125 0.011505547
0.572375 0.01946719
0.71546875 0.02780044
0.8585625 0.035917877
1.0016563 0.043501605
1.14475 0.050409922
1.2878438 0.056601908
1.4309375 0.062088857
1.5740313 0.066915801
1.717125 0.071140295
1.8602188 0.074823206
2.0033125 0.078026906
2.1464063 0.080806784
2.2895 0.083214984
2.4325938 0.085300996
2.5756875 0.08710822
2.7187813 0.088669743
2.861875 0.090017624
3.0049688 0.091183451
3.1480625 0.092193825
3.2911563 0.093068579
3.43425 0.093826839
3.5773438 0.094484435
3.7204375 0.095054208
3.8635313 0.095545634
4.006625 0.095969714
4.1497188 0.096336254
4.2928125 0.096653564
4.4359063 0.09692992
4.579 0.097171934
4.7220938 0.097382031
4.8651875 0.097562977
5.0082813 0.097719195
5.151375 0.097857306
5.2944688 0.097979577
5.4375625 0.098086219
5.5806563 0.09817927
5.72375 0.098242359
5.8668438 0.098316686
6.0099375 0.098384893
6.1530313 0.098443214
6.296125 0.098489568
6.4392188 0.098526546
6.5823125 0.098559197
6.7254063 0.098585256
6.8685 0.098604886
7.0115938 0.098624887
7.1546875 0.098645451
7.2977813 0.098663306
7.440875 0.09867835
7.5839688 0.098689122
7.7270625 0.098697736
7.8701563 0.098705453
8.01325 0.098712761
8.1563438 0.098718764
8.2994375 0.098722907
8.4425313 0.098724497
8.585625 0.098725361
8.7287188 0.098729562
8.8718125 0.098734223
9.0149063 0.098736722
9.158 0.098737167
9.3010938 0.098736232
9.4441875 0.098739518
9.5872813 0.098747611
9.730375 0.098755583
9.8734688 0.098759525
10.016563 0.098760449
10.159656 0.098763094
10.30275 0.098770119
10.445844 0.09877732
10.588938 0.098781123
10.732031 0.098781406
10.875125 0.098777395
11.018219 0.098774604
11.161313 0.098774754
11.304406 0.09877693
11.4475 0.098936511
11.590594 0.098912133
11.733688 0.0988856
11.876781 0.098873711
12.019875 0.098869711
12.162969 0.098858022
12.306063 0.098841089
12.449156 0.098812244
12.59225 0.098777889
12.735344 0.098759089
12.878438 0.0987546
13.021531 0.098755378
13.164625 0.0987506
13.307719 0.098741089
13.450813 0.098736244
13.593906 0.098716222
13.737 0.098687444
13.880094 0.098670378
14.023188 0.098666644
14.166281 0.098674222
14.309375 0.098668356
14.452469 0.098633778
14.595563 0.098584378
14.738656 0.098540556
14.88175 0.0984984
15.024844 0.098455133
15.167938 0.098439622
15.311031 0.0984422
15.454125 0.0984388
15.597219 0.098426333
15.740313 0.098409133
15.883406 0.098394511
16.0265 0.098395622
16.169594 0.098415111
16.312688 0.0984618
16.455781 0.098523289
16.598875 0.098596067
16.741969 0.098653911
16.885063 0.098685111
17.028156 0.098716667
&
@target G0.S3
@type xy
0 0
0.069633809 9.8248266e-06
0.13926762 0.00011222574
0.20890143 0.00045701713
0.27853524 0.00120538
0.34816904 0.0024930619
0.41780285 0.0044086059
0.48743666 0.0069846023
0.55707047 0.010199404
0.62670428 0.013986053
0.69633809 0.018245163
0.7659719 0.022858887
0.83560571 0.027703727
0.90523951 0.032661072
0.97487332 0.037624598
1.0445071 0.04250471
1.1141409 0.047230314
1.1837748 0.051748659
1.2534086 0.05602365
1.3230424 0.06003349
1.3926762 0.063767913
1.46231 0.067225516
1.5319438 0.070411349
1.6015776 0.073334906
1.6712114 0.076008527
1.7408452 0.078446195
1.810479 0.080662674
1.8801128 0.082672901
1.9497466 0.084491594
2.0193805 0.086133018
2.0890143 0.087610852
2.1586481 0.088938134
2.2282819 0.090127234
2.2979157 0.09118984
2.3675495 0.092136973
2.4371833 0.092978987
2.5068171 0.093725589
2.5764509 0.094385844
2.6460847 0.094968206
2.7157185 0.095480514
2.7853524 0.095946367
2.8549862 0.096337789
2.92462 0.096679333
2.9942538 0.096976602
3.0638876 0.097234695
3.1335214 0.097458226
3.2031552 0.097651352
3.272789 0.097817818
3.3424228 0.09796097
3.4120566 0.098083794
3.4816904 0.09818894
3.5513243 0.098278755
3.6209581 0.098355309
3.6905919 0.098420424
3.7602257 0.098475693
3.8298595 0.098522511
3.8994933 0.098562091
3.9691271 0.098595485
4.0387609 0.098623608
4.1083947 0.098647248
4.1780285 0.098667082
4.2476623 0.098683695
4.3172961 0.098697586
4.38693 0.098709183
4.4565638 0.098718848
4.5261976 0.098726892
4.5958314 0.098733578
4.6654652 0.098739126
4.735099 0.098743724
4.8047328 0.09874753
4.8743666 0.098750678
4.9440004 0.098753278
5.0136342 0.098755422
5.083268 0.09875719
5.1529019 0.098758646
5.2225357 0.098759844
5.2921695 0.098760828
5.3618033 0.098761637
5.4314371 0.0987623
5.5010709 0.098762844
5.5707047 0.098752981
5.6403385 0.098754061
5.7099723 0.098755012
5.7796061 0.098755849
5.8492399 0.098756589
5.9188738 0.098757244
5.9885076 0.098757824
6.0581414 0.09875834
6.1277752 0.098758799
6.197409 0.098758799
6.2670428 0.098758799
6.3366766 0.098758799
6.4063104 0.098758799
6.4759442 0.098758799
6.545578 0.098758799
6.6152118 0.098758799
6.6848456 0.098758799
6.7544795 0.098758799
6.8241133 0.098758799
6.8937471 0.098758799
6.9633809 0.098758799
7.0330147 0.098758799
7.1026485 0.098758799
7.1722823 0.098758799
7.2419161 0.098758799
7.3115499 0.098758799
7.3811837 0.098758799
7.4508175 0.098758799
7.5204514 0.098758799
7.5900852 0.098758799
7.659719 0.098758799
7.7293528 0.098758799
7.7989866 0.098758799
7.8686204 0.098758799
7.9382542 0.098758799
8.007888 0.098758799
8.0775218 0.098758799
8.1471556 0.098758799
8.2167894 0.098758799
8.2864233 0.098758799
&
@target G0.S4
@type xy
0 0
0.096808576 0.00011554659
0.19361715 0.00092465932
0.29042573 0.0028472293
0.3872343 0.0059744054
0.48404288 0.010186574
0.58085146 0.015252739
0.67766003 0.020903732
0.77446861 0.026878899
0.87127719 0.032951713
0.96808576 0.038940611
1.0648943 0.044710046
1.1617029 0.05016657
1.2585115 0.055252489
1.3553201 0.059938347
1.4521286 0.064216
1.5489372 0.068092606
1.6457458 0.071585506
1.7425544 0.074718392
1.8393629 0.077518368
1.9361715 0.080013727
2.0329801 0.082232639
2.1297887 0.08420224
2.2265973 0.085948093
2.3234058 0.087493845
2.4202144 0.08886106
2.517023 0.090069244
2.6138316 0.091136003
2.7106401 0.092077115
2.8074487 0.092906709
2.9042573 0.093637381
3.0010659 0.094280407
3.0978744 0.09484587
3.194683 0.095342715
3.2914916 0.095778932
3.3883002 0.096161587
3.4851087 0.096496972
3.5819173 0.096790679
3.6787259 0.097047666
3.7755345 0.097272325
3.872343 0.09746185
3.9691516 0.097633591
4.0659602 0.097783375
4.1627688 0.097913895
4.2595774 0.098027532
4.3563859 0.098126391
4.4531945 0.098212327
4.5500031 0.098286972
4.6468117 0.09835177
4.7436202 0.098407981
4.8404288 0.098456711
4.9372374 0.098498931
5.034046 0.098535489
5.1308545 0.098567125
5.2276631 0.098594488
5.3244717 0.098618138
5.4212803 0.098638563
5.5180888 0.098656191
5.6148974 0.098671399
5.711706 0.09868451
5.8085146 0.098695806
5.9053232 0.098705531
6.0021317 0.098713902
6.0989403 0.098721104
6.1957489 0.098727299
6.2925575 0.098732627
6.389366 0.098737211
6.4861746 0.098741154
6.5829832 0.098744546
6.6797918 0.098747461
6.7766003 0.098749969
6.8734089 0.098752126
6.9702175 0.098753982
7.0670261 0.09875558
7.1638346 0.098756956
7.2606432 0.098758142
7.3574518 0.098759163
7.4542604 0.098760044
7.5510689 0.098760803
7.6478775 0.098760803
7.7446861 0.098760803
7.8414947 0.098760803
7.9383033 0.098760803
8.0351118 0.098760803
8.1319204 0.098760803
8.228729 0.098760803
8.3255376 0.098760803
8.4223461 0.098760803
8.5191547 0.098760803
8.6159633 0.098760803
8.7127719 0.098760803
8.8095804 0.098760803
8.906389 0.098760803
9.0031976 0.098760803
9.1000062 0.098760803
9.1968147 0.098760803
9.2936233 0.098760803
9.3904319 0.09876216
9.4872405 0.098762161
9.584049 0.098762164
9.6808576 0.098762183
9.7776662 0.098762216
9.8744748 0.098762267
9.9712834 0.098762333
10.068092 0.098762412
10.164901 0.098762499
10.261709 0.098762589
10.358518 0.098762687
10.455326 0.098762794
10.552135 0.098762906
10.648943 0.098763026
10.745752 0.098763148
10.842561 0.098763266
10.939369 0.098763384
11.036178 0.098763507
11.132986 0.098763632
11.229795 0.098763757
11.326603 0.098763881
11.423412 0.098764001
11.520221 0.098764117
&
@target G0.S5
@type xy
0 0
0.14309375 0.00058550198
0.2861875 0.0036460697
0.42928125 0.0092731176
0.572375 0.016638156
0.71546875 0.024864642
0.8585625 0.033261405
1.0016563 0.0413598
1.14475 0.048880816
1.2878438 0.055685102
1.4309375 0.061727996
1.5740313 0.067023734
1.717125 0.071620859
1.8602188 0.075584907
2.0033125 0.078987344
2.1464063 0.081898532
2.2895 0.084384245
2.4325938 0.086504001
2.5756875 0.088310542
2.7187813 0.089849709
2.861875 0.09116111
3.0049688 0.092278743
3.1480625 0.093231449
3.2911563 0.094043829
3.43425 0.094736835
3.5773438 0.095328137
3.7204375 0.095832774
3.8635313 0.096263494
4.006625 0.096631158
4.1497188 0.096945034
4.2928125 0.097212986
4.4359063 0.097441714
4.579 0.097636943
4.7220938 0.097803562
4.8651875 0.097945735
5.0082813 0.098067041
5.151375 0.098170528
5.2944688 0.098258801
5.4375625 0.098334073
5.5806563 0.098398241
5.72375 0.098446723
5.8668438 0.098493738
6.0099375 0.098533859
6.1530313 0.098568098
6.296125 0.098597301
6.4392188 0.098622197
6.5823125 0.098643419
6.7254063 0.098661516
6.8685 0.098676949
7.0115938 0.098690102
7.1546875 0.098701306
7.2977813 0.098710847
7.440875 0.098718975
7.5839688 0.098725896
7.7270625 0.098731788
7.8701563 0.098736806
8.01325 0.098741075
8.1563438 0.098744706
8.2994375 0.098747791
8.4425313 0.098750411
8.585625 0.098752634
8.7287188 0.09875452
8.8718125 0.098756121
9.0149063 0.098757479
9.158 0.098758632
9.3010938 0.09875961
9.4441875 0.098760444
9.5872813 0.098761153
9.730375 0.098761757
9.8734688 0.098762269
10.016563 0.098762706
10.159656 0.098763079
10.30275 0.098763398
10.445844 0.098763672
10.588938 0.098763906
10.732031 0.098764108
10.875125 0.098764282
11.018219 0.09876443
11.161313 0.098764559
11.304406 0.098764671
11.4475 0.098763537
11.590594 0.09876371
11.733688 0.098763862
11.876781 0.098763993
12.019875 0.098764106
12.162969 0.098764206
12.306063 0.09876429
12.449156 0.09876429
12.59225 0.09876429
12.735344 0.09876429
12.878438 0.09876429
13.021531 0.09876429
13.164625 0.09876429
13.307719 0.09876429
13.450813 0.09876429
13.593906 0.09876429
13.737 0.09876429
13.880094 0.09876429
14.023188 0.09876429
14.166281 0.09876429
14.309375 0.09876429
14.452469 0.09876429
14.595563 0.09876429
14.738656 0.09876429
14.88175 0.09876429
15.024844 0.09876429
15.167938 0.09876429
15.311031 0.09876429
15.454125 0.09876429
15.597219 0.09876429
15.740313 0.09876429
15.883406 0.09876429
16.0265 0.09876429
16.169594 0.098764844
16.312688 0.098764874
16.455781 0.098764899
16.598875 0.098764927
16.741969 0.098764957
16.885063 0.098764988
17.028156 0.098765019
&


==> anc/sextB.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:56:48 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 1.3, 0.041
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.02
@    yaxis  tick minor ticks 3
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.83
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 1.4648148e-06
0.13926762 1.6405093e-05
0.20890143 7.0941204e-05
0.27853524 0.00020418704
0.34816904 0.00046586806
0.41780285 0.00091247685
0.48743666 0.0016025616
0.55707047 0.0025915116
0.62670428 0.0039267255
0.69633809 0.0056435708
0.7659719 0.0077625167
0.83560571 0.010287578
0.90523951 0.013206284
0.97487332 0.016490797
1.0445071 0.020100206
1.1141409 0.023983255
1.1837748 0.028081726
1.2534086 0.032333696
1.3230424 0.036676579
1.3926762 0.041049798
1.46231 0.045396891
1.5319438 0.049667149
1.6015776 0.053816557
1.6712114 0.057808513
1.7408452 0.061614016
1.810479 0.065211255
1.8801128 0.068585044
1.9497466 0.0717265
2.0193805 0.074632187
2.0890143 0.077303275
2.1586481 0.079744598
2.2282819 0.081964067
2.2979157 0.083971866
2.3675495 0.085779667
2.4371833 0.087400184
2.5068171 0.088846773
2.5764509 0.090133096
2.6460847 0.091272783
2.7157185 0.092279297
2.7853524 0.093197468
2.8549862 0.093969719
2.92462 0.094646233
2.9942538 0.095237196
3.0638876 0.095751871
3.1335214 0.096198716
3.2031552 0.096585548
3.272789 0.096919392
3.3424228 0.097206644
3.4120566 0.09745296
3.4816904 0.097663247
3.5513243 0.097841988
3.6209581 0.097993322
3.6905919 0.098121014
3.7602257 0.09822851
3.8298595 0.098318813
3.8994933 0.098394572
3.9691271 0.098458087
4.0387609 0.098511399
4.1083947 0.098556365
4.1780285 0.098594632
4.2476623 0.098627518
4.3172961 0.098656038
4.38693 0.098680846
4.4565638 0.098702451
4.5261976 0.098721304
4.5958314 0.098737632
4.6654652 0.098751483
4.735099 0.098762861
4.8047328 0.09877183
4.8743666 0.09877853
4.9440004 0.098783151
5.0136342 0.098785829
5.083268 0.098786686
5.1529019 0.098785862
5.2225357 0.098783632
5.2921695 0.098780621
5.3618033 0.098777436
5.4314371 0.098774634
5.5010709 0.098772717
5.5707047 0.098790156
5.6403385 0.098768333
5.7099723 0.098746433
5.7796061 0.098725033
5.8492399 0.098704578
5.9188738 0.098684767
5.9885076 0.098664122
6.0581414 0.098642233
6.1277752 0.098619278
6.197409 0.098596
6.2670428 0.098573389
6.3366766 0.098552056
6.4063104 0.098532556
6.4759442 0.098515578
6.545578 0.098502078
6.6152118 0.098492511
6.6848456 0.098487389
6.7544795 0.098487133
6.8241133 0.098491122
6.8937471 0.098498433
6.9633809 0.098508389
7.0330147 0.098519733
7.1026485 0.098531844
7.1722823 0.098544644
7.2419161 0.098557556
7.3115499 0.0985702
7.3811837 0.098582289
7.4508175 0.098593088
7.5204514 0.098602136
7.5900852 0.098609104
7.659719 0.098613838
7.7293528 0.098616056
7.7989866 0.098615476
7.8686204 0.098612736
7.9382542 0.098608021
8.007888 0.098601362
8.0775218 0.09859242
8.1471556 0.0985808
8.2167894 0.098566822
8.2864233 0.098552111
&
@target G0.S1
@type xy
0 0
0.096808576 4.3470833e-05
0.19361715 0.0003852375
0.29042573 0.0012684653
0.3872343 0.0028066074
0.48404288 0.0050201903
0.58085146 0.0078661412
0.67766003 0.011263558
0.77446861 0.015113337
0.87127719 0.019310331
0.96808576 0.02375117
1.0648943 0.028339569
1.1617029 0.032989453
1.2585115 0.037626442
1.3553201 0.042188129
1.4521286 0.046623704
1.5489372 0.050893582
1.6457458 0.054968062
1.7425544 0.058825696
1.8393629 0.062452709
1.9361715 0.065842441
2.0329801 0.068993161
2.1297887 0.071907724
2.2265973 0.074591409
2.3234058 0.077051864
2.4202144 0.079298573
2.517023 0.081343143
2.6138316 0.083198391
2.7106401 0.084877405
2.8074487 0.086392942
2.9042573 0.087757164
3.0010659 0.08898182
3.0978744 0.090078077
3.194683 0.09105731
3.2914916 0.091930475
3.3883002 0.092707575
3.4851087 0.093399399
3.5819173 0.094014984
3.6787259 0.094562044
3.7755345 0.095047865
3.872343 0.095449488
3.9691516 0.095833542
4.0659602 0.096173571
4.1627688 0.096474132
4.2595774 0.096739291
4.3563859 0.096972681
4.4531945 0.097177488
4.5500031 0.097357362
4.6468117 0.097516468
4.7436202 0.097657464
4.8404288 0.097782903
4.9372374 0.097894378
5.034046 0.097992724
5.1308545 0.098079691
5.2276631 0.098156843
5.3244717 0.098224753
5.4212803 0.098284538
5.5180888 0.098337073
5.6148974 0.098382647
5.711706 0.098421755
5.8085146 0.098455262
5.9053232 0.098483579
6.0021317 0.098508332
6.0989403 0.09853034
6.1957489 0.098550082
6.2925575 0.098568347
6.389366 0.098584762
6.4861746 0.098599184
6.5829832 0.098612797
6.6797918 0.098625619
6.7766003 0.098637447
6.8734089 0.098648276
6.9702175 0.098658307
7.0670261 0.098668087
7.1638346 0.098678162
7.2606432 0.098688318
7.3574518 0.098697988
7.4542604 0.098707932
7.5510689 0.098718246
7.6478775 0.098728555
7.7446861 0.098536333
7.8414947 0.098569033
7.9383033 0.098600767
8.0351118 0.098631778
8.1319204 0.098663089
8.228729 0.098692933
8.3255376 0.098717733
8.4223461 0.098735556
8.5191547 0.098746111
8.6159633 0.098751456
8.7127719 0.098750144
8.8095804 0.098744422
8.906389 0.098739756
9.0031976 0.098738778
9.1000062 0.098739633
9.1968147 0.098740378
9.2936233 0.098742778
9.3904319 0.0987479
9.4872405 0.0987543
9.584049 0.098761333
9.6808576 0.098769644
9.7776662 0.098776822
9.8744748 0.098779978
9.9712834 0.098779533
10.068092 0.0987766
10.164901 0.098774511
10.261709 0.0987728
10.358518 0.098769011
10.455326 0.098764178
10.552135 0.098761567
10.648943 0.098763267
10.745752 0.098766767
10.842561 0.098774011
10.939369 0.098786433
11.036178 0.098800622
11.132986 0.098814722
11.229795 0.098828622
11.326603 0.098842533
11.423412 0.098854233
11.520221 0.098860911
&
@target G0.S2
@type xy
0 0
0.14309375 0.00028107454
0.2861875 0.0019240144
0.42928125 0.0051962597
0.572375 0.0097846394
0.71546875 0.015283281
0.8585625 0.02131781
1.0016563 0.02758327
1.14475 0.033848557
1.2878438 0.039947117
1.4309375 0.045765927
1.5740313 0.051232419
1.717125 0.05630445
1.8602188 0.060963861
2.0033125 0.065211245
2.1464063 0.06905881
2.2895 0.07252667
2.4325938 0.075638005
2.5756875 0.078417922
2.7187813 0.080892294
2.861875 0.083085791
3.0049688 0.08502466
3.1480625 0.086735775
3.2911563 0.088244453
3.43425 0.089571415
3.5773438 0.090735689
3.7204375 0.091755416
3.8635313 0.092647038
4.006625 0.093426344
4.1497188 0.094108327
4.2928125 0.09470541
4.4359063 0.095227958
4.579 0.095684935
4.7220938 0.096084086
4.8651875 0.096430462
5.0082813 0.096730713
5.151375 0.096991375
5.2944688 0.097218609
5.4375625 0.097418626
5.5806563 0.097594369
5.72375 0.097734691
5.8668438 0.097869423
6.0099375 0.09798619
6.1530313 0.098088748
6.296125 0.098178296
6.4392188 0.098254147
6.5823125 0.098319491
6.7254063 0.09837944
6.8685 0.098435015
7.0115938 0.098482879
7.1546875 0.098521604
7.2977813 0.098555018
7.440875 0.098583836
7.5839688 0.098607584
7.7270625 0.098627465
7.8701563 0.098645118
8.01325 0.098661413
8.1563438 0.098675526
8.2994375 0.098686894
8.4425313 0.098695538
8.585625 0.098703074
8.7287188 0.098710774
8.8718125 0.098718971
9.0149063 0.098728423
9.158 0.098738964
9.3010938 0.098748656
9.4441875 0.098756953
9.5872813 0.09876362
9.730375 0.098768864
9.8734688 0.098773684
10.016563 0.098779096
10.159656 0.098785262
10.30275 0.098792333
10.445844 0.098798106
10.588938 0.098802122
10.732031 0.098804765
10.875125 0.09880635
11.018219 0.098807372
11.161313 0.098810025
11.304406 0.098814833
11.4475 0.098774556
11.590594 0.098784156
11.733688 0.098786733
11.876781 0.098786867
12.019875 0.098792178
12.162969 0.098805044
12.306063 0.098821067
12.449156 0.098833956
12.59225 0.098835289
12.735344 0.0988272
12.878438 0.098810956
13.021531 0.098795356
13.164625 0.098785267
13.307719 0.098774089
13.450813 0.098762933
13.593906 0.098743644
13.737 0.098723911
13.880094 0.098711556
14.023188 0.098711489
14.166281 0.098716644
14.309375 0.098720422
14.452469 0.098715889
14.595563 0.098704222
14.738656 0.098678
14.88175 0.098641533
15.024844 0.098607156
15.167938 0.0985816
15.311031 0.098573
15.454125 0.098577622
15.597219 0.098592111
15.740313 0.098621244
15.883406 0.098656467
16.0265 0.098690622
16.169594 0.0987138
16.312688 0.098714067
16.455781 0.098701111
16.598875 0.098679467
16.741969 0.098654556
16.885063 0.098622
17.028156 0.098589111
&
@target G0.S3
@type xy
0 0
0.069633809 1.4809072e-06
0.13926762 1.6405852e-05
0.20890143 7.0933595e-05
0.27853524 0.00020416356
0.34816904 0.00046580837
0.41780285 0.00091234488
0.48743666 0.001602233
0.55707047 0.0025907905
0.62670428 0.0039253175
0.69633809 0.0056410598
0.7659719 0.0077583677
0.83560571 0.010281166
0.90523951 0.013196997
0.97487332 0.0164781
1.0445071 0.020083646
1.1141409 0.023962554
1.1837748 0.028056785
1.2534086 0.032304507
1.3230424 0.036643245
1.3926762 0.041012484
1.46231 0.0453558
1.5319438 0.049622499
1.6015776 0.05376865
1.6712114 0.057757692
1.7408452 0.061560538
1.810479 0.065155429
1.8801128 0.068527401
1.9497466 0.071667638
2.0193805 0.074572689
2.0890143 0.077243646
2.1586481 0.079685346
2.2282819 0.081905594
2.2979157 0.083914445
2.3675495 0.085723577
2.4371833 0.087345734
2.5068171 0.088794258
2.5764509 0.090082704
2.6460847 0.091224555
2.7157185 0.09223295
2.7853524 0.093158219
2.8549862 0.093932407
2.92462 0.094609333
2.9942538 0.095199483
3.0638876 0.09571254
3.1335214 0.096157367
3.2031552 0.096542017
3.272789 0.096873793
3.3424228 0.09715926
3.4120566 0.097404297
3.4816904 0.097614138
3.5513243 0.097793433
3.6209581 0.09794629
3.6905919 0.098076328
3.7602257 0.098186721
3.8298595 0.098280245
3.8994933 0.098359316
3.9691271 0.098426036
4.0387609 0.098482227
4.1083947 0.09852946
4.1780285 0.098569092
4.2476623 0.098602286
4.3172961 0.09863004
4.38693 0.098653207
4.4565638 0.098672514
4.5261976 0.098688578
4.5958314 0.098701926
4.6654652 0.098712999
4.735099 0.098722174
4.8047328 0.098729767
4.8743666 0.098736041
4.9440004 0.098741221
5.0136342 0.098745493
5.083268 0.098749013
5.1529019 0.09875191
5.2225357 0.098754293
5.2921695 0.098756252
5.3618033 0.098757861
5.4314371 0.098759182
5.5010709 0.098760267
5.5707047 0.098741083
5.6403385 0.098743139
5.7099723 0.098744951
5.7796061 0.098746552
5.8492399 0.098747972
5.9188738 0.098749232
5.9885076 0.098750354
6.0581414 0.098751354
6.1277752 0.098752247
6.197409 0.098753048
6.2670428 0.098753766
6.3366766 0.098754414
6.4063104 0.098754998
6.4759442 0.098755528
6.545578 0.09875601
6.6152118 0.098756449
6.6848456 0.09875685
6.7544795 0.098757218
6.8241133 0.098757555
6.8937471 0.098757866
6.9633809 0.098758153
7.0330147 0.09875842
7.1026485 0.098758671
7.1722823 0.098758907
7.2419161 0.098759132
7.3115499 0.098759347
7.3811837 0.098759555
7.4508175 0.098759757
7.5204514 0.098759955
7.5900852 0.09876015
7.659719 0.098760343
7.7293528 0.098760534
7.7989866 0.098760723
7.8686204 0.098760911
7.9382542 0.098761097
8.007888 0.09876128
8.0775218 0.098761461
8.1471556 0.098761638
8.2167894 0.09876181
8.2864233 0.098761978
&
@target G0.S4
@type xy
0 0
0.096808576 2.9598489e-05
0.19361715 0.00028547409
0.29042573 0.00098630563
0.3872343 0.0022713916
0.48404288 0.0042064635
0.58085146 0.0067928984
0.67766003 0.0099837114
0.77446861 0.013699647
0.87127719 0.017842809
0.96808576 0.022307826
1.0648943 0.02698983
1.1617029 0.031790118
1.2585115 0.036620053
1.3553201 0.041402899
1.4521286 0.046074621
1.5489372 0.05058388
1.6457458 0.054891349
1.7425544 0.058968585
1.8393629 0.062796722
1.9361715 0.066365018
2.0329801 0.069669589
2.1297887 0.072712208
2.2265973 0.075499024
2.3234058 0.078039499
2.4202144 0.080345451
2.517023 0.082430308
2.6138316 0.084308518
2.7106401 0.08599502
2.8074487 0.08750482
2.9042573 0.088852622
3.0010659 0.09005271
3.0978744 0.091118758
3.194683 0.092063613
3.2914916 0.092899378
3.3883002 0.093637223
3.4851087 0.09428745
3.5819173 0.094859532
3.6787259 0.095362079
3.7755345 0.095802896
3.872343 0.09617795
3.9691516 0.096516362
4.0659602 0.096812139
4.1627688 0.09707035
4.2595774 0.097295519
4.3563859 0.097491673
4.4531945 0.097662389
4.5500031 0.097810828
4.6468117 0.097939801
4.7436202 0.098051767
4.8404288 0.098148895
4.9372374 0.098233092
5.034046 0.098306032
5.1308545 0.098369177
5.2276631 0.09842381
5.3244717 0.098471043
5.4212803 0.098511842
5.5180888 0.098547063
5.6148974 0.098577451
5.711706 0.098603653
5.8085146 0.09862623
5.9053232 0.098645669
6.0021317 0.098662403
6.0989403 0.098676799
6.1957489 0.098689183
6.2925575 0.098699837
6.389366 0.098709001
6.4861746 0.098716885
6.5829832 0.098723666
6.6797918 0.098729496
6.7766003 0.09873451
6.8734089 0.098738823
6.9702175 0.098742534
7.0670261 0.098745729
7.1638346 0.09874848
7.2606432 0.098750851
7.3574518 0.098752894
7.4542604 0.098754655
7.5510689 0.098756173
7.6478775 0.09875748
7.7446861 0.098746185
7.8414947 0.098748011
7.9383033 0.098749648
8.0351118 0.098751109
8.1319204 0.09875241
8.228729 0.098753568
8.3255376 0.098753568
8.4223461 0.098753568
8.5191547 0.098753568
8.6159633 0.098753568
8.7127719 0.098753568
8.8095804 0.098753568
8.906389 0.098753568
9.0031976 0.098753568
9.1000062 0.098753568
9.1968147 0.098753568
9.2936233 0.098753568
9.3904319 0.098753568
9.4872405 0.098753568
9.584049 0.098753568
9.6808576 0.098753568
9.7776662 0.098753568
9.8744748 0.098753568
9.9712834 0.098753568
10.068092 0.098753568
10.164901 0.098753568
10.261709 0.098753568
10.358518 0.098762432
10.455326 0.098762506
10.552135 0.098762574
10.648943 0.098762639
10.745752 0.098762702
10.842561 0.098762764
10.939369 0.09876283
11.036178 0.098762901
11.132986 0.098762979
11.229795 0.098763064
11.326603 0.098763157
11.423412 0.098763259
11.520221 0.098763366
&
@target G0.S5
@type xy
0 0
0.14309375 0.00019093673
0.2861875 0.0014762407
0.42928125 0.0042825713
0.572375 0.0084908242
0.71546875 0.013792584
0.8585625 0.019829272
1.0016563 0.026266236
1.14475 0.032824145
1.2878438 0.039286742
1.4309375 0.045497429
1.5740313 0.051350839
1.717125 0.056783158
1.8602188 0.061762328
2.0033125 0.066279963
2.1464063 0.070344508
2.2895 0.073975622
2.4325938 0.077200001
2.5756875 0.080048739
2.7187813 0.082554635
2.861875 0.084750767
3.0049688 0.086669228
3.1480625 0.088340283
3.2911563 0.089792214
3.43425 0.091051049
3.5773438 0.092140365
3.7204375 0.093081424
3.8635313 0.093893083
4.006625 0.094592135
4.1497188 0.095193482
4.2928125 0.095710191
4.4359063 0.096153746
4.579 0.096534173
4.7220938 0.096860196
4.8651875 0.097139358
5.0082813 0.097378253
5.151375 0.097582562
5.2944688 0.097757194
5.4375625 0.097906364
5.5806563 0.098033714
5.72375 0.098131069
5.8668438 0.098224461
6.0099375 0.098304228
6.1530313 0.098372341
6.296125 0.098430461
6.4392188 0.098480026
6.5823125 0.098522286
6.7254063 0.098558332
6.8685 0.098589074
7.0115938 0.098615282
7.1546875 0.098637612
7.2977813 0.098656631
7.440875 0.098672835
7.5839688 0.098686635
7.7270625 0.098698385
7.8701563 0.098708388
8.01325 0.098716897
8.1563438 0.09872413
8.2994375 0.098730276
8.4425313 0.098735492
8.585625 0.098739918
8.7287188 0.098743673
8.8718125 0.09874686
9.0149063 0.098749567
9.158 0.098751864
9.3010938 0.098753814
9.4441875 0.098755476
9.5872813 0.098756891
9.730375 0.098758096
9.8734688 0.09875912
10.016563 0.098759992
10.159656 0.098760738
10.30275 0.098761376
10.445844 0.098761923
10.588938 0.098762394
10.732031 0.098762799
10.875125 0.098763148
11.018219 0.098763447
11.161313 0.098763706
11.304406 0.09876393
11.4475 0.098761824
11.590594 0.098762129
11.733688 0.098762397
11.876781 0.098762621
12.019875 0.098762814
12.162969 0.098762814
12.306063 0.098762814
12.449156 0.098762814
12.59225 0.098762814
12.735344 0.098762814
12.878438 0.098762814
13.021531 0.098762814
13.164625 0.098762814
13.307719 0.098762814
13.450813 0.098762814
13.593906 0.098762814
13.737 0.098762814
13.880094 0.098762814
14.023188 0.098762814
14.166281 0.098762814
14.309375 0.098762814
14.452469 0.098762814
14.595563 0.098762814
14.738656 0.098762814
14.88175 0.098762814
15.024844 0.098762814
15.167938 0.098762814
15.311031 0.098764099
15.454125 0.09876414
15.597219 0.098764183
15.740313 0.098764229
15.883406 0.098764229
16.0265 0.098764229
16.169594 0.098764229
16.312688 0.098764229
16.455781 0.098764229
16.598875 0.098764229
16.741969 0.098764229
16.885063 0.098764229
17.028156 0.098764229
&


==> anc/sextC.agr <==
# Grace project file
#
@version 50125
@page size 792, 612
@page scroll 5%
@page inout 5%
@link page off
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map font 4 to "Helvetica", "Helvetica"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 17 to "Nimbus-Sans-L-Regular-Condensed", "Nimbus-Sans-L-Regular-Condensed"
@map font 18 to "Nimbus-Sans-L-Bold-Condensed", "Nimbus-Sans-L-Bold-Condensed"
@map font 19 to "Nimbus-Sans-L-Regular-Condensed-Italic", "Nimbus-Sans-L-Regular-Condensed-Italic"
@map font 20 to "Nimbus-Sans-L-Bold-Condensed-Italic", "Nimbus-Sans-L-Bold-Condensed-Italic"
@map font 0 to "Times-Roman", "Times-Roman"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 8 to "Courier", "Courier"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 29 to "URW-Palladio-L-Roman", "URW-Palladio-L-Roman"
@map font 30 to "URW-Palladio-L-Bold", "URW-Palladio-L-Bold"
@map font 31 to "URW-Palladio-L-Italic", "URW-Palladio-L-Italic"
@map font 32 to "URW-Palladio-L-Bold-Italic", "URW-Palladio-L-Bold-Italic"
@map font 12 to "Symbol", "Symbol"
@map font 34 to "URW-Chancery-L-Medium-Italic", "URW-Chancery-L-Medium-Italic"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Apr 24 00:57:18 2026"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 1.3, 0.041
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 1.0
@    xaxis  label "\1Q\ss\Nr"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 2.000000
@    xaxis  label font 0
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 4
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 1.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 1.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 2.000000
@    xaxis  ticklabel font 0
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 1.0
@    yaxis  label ""
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 2.250000
@    yaxis  label font 0
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.02
@    yaxis  tick minor ticks 3
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 1.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 1.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 2.000000
@    yaxis  ticklabel font 0
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.15, 0.83
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 0
@    legend font 0
@    legend char size 1.750000
@    legend color 1
@    legend length 10
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "scdifffactbreakA000000.dat"
@    s0 legend  "\xD\0Y=0"
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "scdifffactbreakA001000.dat"
@    s1 legend  "\xD\0Y=2.59"
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 4
@    s2 symbol pattern 1
@    s2 symbol fill color 4
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 4
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 4
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "scdifffactbreakA002000.dat"
@    s2 legend  "\xD\0Y=5.18"
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 3
@    s3 line linewidth 5.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "scdiffgafactbreakA000000.dat"
@    s3 legend  "GA \xD\0Y=0"
@    s4 hidden false
@    s4 type xy
@    s4 symbol 0
@    s4 symbol size 1.000000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 1.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 1
@    s4 line linestyle 3
@    s4 line linewidth 5.0
@    s4 line color 2
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 1.000000
@    s4 errorbar linewidth 1.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 1.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "scdiffgafactbreakA001000.dat"
@    s4 legend  "GA \xD\0Y=2.59"
@    s5 hidden false
@    s5 type xy
@    s5 symbol 0
@    s5 symbol size 1.000000
@    s5 symbol color 4
@    s5 symbol pattern 1
@    s5 symbol fill color 4
@    s5 symbol fill pattern 0
@    s5 symbol linewidth 1.0
@    s5 symbol linestyle 1
@    s5 symbol char 65
@    s5 symbol char font 0
@    s5 symbol skip 0
@    s5 line type 1
@    s5 line linestyle 3
@    s5 line linewidth 5.0
@    s5 line color 4
@    s5 line pattern 1
@    s5 baseline type 0
@    s5 baseline off
@    s5 dropline off
@    s5 fill type 0
@    s5 fill rule 0
@    s5 fill color 1
@    s5 fill pattern 1
@    s5 avalue off
@    s5 avalue type 2
@    s5 avalue char size 1.000000
@    s5 avalue font 0
@    s5 avalue color 1
@    s5 avalue rot 0
@    s5 avalue format general
@    s5 avalue prec 3
@    s5 avalue prepend ""
@    s5 avalue append ""
@    s5 avalue offset 0.000000 , 0.000000
@    s5 errorbar on
@    s5 errorbar place both
@    s5 errorbar color 4
@    s5 errorbar pattern 1
@    s5 errorbar size 1.000000
@    s5 errorbar linewidth 1.0
@    s5 errorbar linestyle 1
@    s5 errorbar riser linewidth 1.0
@    s5 errorbar riser linestyle 1
@    s5 errorbar riser clip off
@    s5 errorbar riser clip length 0.100000
@    s5 comment "scdiffgafactbreakA002000.dat"
@    s5 legend  "GA \xD\0Y=5.18"
@target G0.S0
@type xy
0 0
0.069633809 2.899537e-06
0.13926762 3.3256944e-05
0.20890143 0.00013873704
0.27853524 0.00037827639
0.34816904 0.00081380972
0.41780285 0.001503863
0.48743666 0.0024987676
0.55707047 0.0038372551
0.62670428 0.0055444569
0.69633809 0.0076310046
0.7659719 0.010093344
0.83560571 0.012914712
0.90523951 0.01606686
0.97487332 0.019512114
1.0445071 0.02320561
1.1141409 0.027097709
1.1837748 0.031136313
1.2534086 0.03526883
1.3230424 0.039444057
1.3926762 0.043613595
1.46231 0.047733061
1.5319438 0.051762909
1.6015776 0.055668958
1.6712114 0.059422698
1.7408452 0.063001329
1.810479 0.066387586
1.8801128 0.069569424
1.9497466 0.072539545
2.0193805 0.075294937
2.0890143 0.077836213
2.1586481 0.080167128
2.2282819 0.082293944
2.2979157 0.084224948
2.3675495 0.085969958
2.4371833 0.08753994
2.5068171 0.088946524
2.5764509 0.090201719
2.6460847 0.091317583
2.7157185 0.092306019
2.7853524 0.093133297
2.8549862 0.093898282
2.92462 0.094569235
2.9942538 0.095155931
3.0638876 0.095667435
3.1335214 0.096112124
3.2031552 0.096497786
3.272789 0.096831501
3.3424228 0.097119721
3.4120566 0.097368219
3.4816904 0.09758219
3.5513243 0.097766203
3.6209581 0.097924273
3.6905919 0.098059906
3.7602257 0.098176108
3.8298595 0.098275488
3.8994933 0.098360321
3.9691271 0.098432521
4.0387609 0.09849375
4.1083947 0.098545488
4.1780285 0.098588968
4.2476623 0.098625237
4.3172961 0.09865529
4.38693 0.09867992
4.4565638 0.09869983
4.5261976 0.098715673
4.5958314 0.098728024
4.6654652 0.098737451
4.735099 0.098744369
4.8047328 0.098749234
4.8743666 0.098752441
4.9440004 0.098754348
5.0136342 0.098755247
5.083268 0.098755376
5.1529019 0.098754988
5.2225357 0.098754283
5.2921695 0.09875343
5.3618033 0.098752539
5.4314371 0.098751685
5.5010709 0.098750928
5.5707047 0.098495978
5.6403385 0.098500133
5.7099723 0.0985046
5.7796061 0.0985087
5.8492399 0.098511989
5.9188738 0.098514056
5.9885076 0.098514689
6.0581414 0.098513767
6.1277752 0.098511278
6.197409 0.098507389
6.2670428 0.098502489
6.3366766 0.098497267
6.4063104 0.0984922
6.4759442 0.098487889
6.545578 0.098484667
6.6152118 0.098482922
6.6848456 0.098482911
6.7544795 0.098484467
6.8241133 0.098487511
6.8937471 0.098492067
6.9633809 0.098498211
7.0330147 0.0985058
7.1026485 0.098514744
7.1722823 0.098524844
7.2419161 0.098535889
7.3115499 0.098547589
7.3811837 0.098559522
7.4508175 0.098571111
7.5204514 0.098581822
7.5900852 0.098591478
7.659719 0.098599878
7.7293528 0.098607
7.7989866 0.0986126
7.8686204 0.098616622
7.9382542 0.098619133
8.007888 0.098620556
8.0775218 0.098621122
8.1471556 0.098620933
8.2167894 0.098620078
8.2864233 0.098618767
&
@target G0.S1
@type xy
0 0
0.096808576 5.7139352e-05
0.19361715 0.00050186343
0.29042573 0.0016145708
0.3872343 0.003504013
0.48404288 0.0061583069
0.58085146 0.0094909773
0.67766003 0.013377652
0.77446861 0.017681468
0.87127719 0.022268791
0.96808576 0.027018696
1.0648943 0.031826868
1.1617029 0.036606332
1.2585115 0.041287644
1.3553201 0.045817581
1.4521286 0.050157346
1.5489372 0.054279673
1.6457458 0.058167202
1.7425544 0.061810305
1.8393629 0.065205675
1.9361715 0.068355419
2.0329801 0.071264945
2.1297887 0.073942296
2.2265973 0.076397743
2.3234058 0.078642799
2.4202144 0.080689578
2.517023 0.082550993
2.6138316 0.08423964
2.7106401 0.085768261
2.8074487 0.087149253
2.9042573 0.088394791
3.0010659 0.089516392
3.0978744 0.090525078
3.194683 0.091430823
3.2914916 0.09224297
3.3883002 0.092970171
3.4851087 0.093620275
3.5819173 0.094200801
3.6787259 0.094718611
3.7755345 0.095179919
3.872343 0.095565681
3.9691516 0.095931636
4.0659602 0.096256914
4.1627688 0.096545347
4.2595774 0.096800578
4.3563859 0.097026388
4.4531945 0.097226191
4.5500031 0.097403152
4.6468117 0.097559802
4.7436202 0.097698548
4.8404288 0.097821438
4.9372374 0.097930428
5.034046 0.098027461
5.1308545 0.098114002
5.2276631 0.098190948
5.3244717 0.098259115
5.4212803 0.09831897
5.5180888 0.098371089
5.6148974 0.098416286
5.711706 0.098455651
5.8085146 0.098490382
5.9053232 0.098521308
6.0021317 0.098548778
6.0989403 0.098572904
6.1957489 0.098593921
6.2925575 0.098612062
6.389366 0.098627446
6.4861746 0.0986403
6.5829832 0.098650811
6.6797918 0.098658774
6.7766003 0.098664328
6.8734089 0.098668389
6.9702175 0.098671335
7.0670261 0.098673629
7.1638346 0.098675721
7.2606432 0.098677744
7.3574518 0.098679667
7.4542604 0.098681607
7.5510689 0.098683609
7.6478775 0.098685539
7.7446861 0.098590767
7.8414947 0.0986021
7.9383033 0.098613378
8.0351118 0.098625367
8.1319204 0.098638067
8.228729 0.098651822
8.3255376 0.098666756
8.4223461 0.098685267
8.5191547 0.098707189
8.6159633 0.0987302
8.7127719 0.098754444
8.8095804 0.098781044
8.906389 0.098809489
9.0031976 0.0988378
9.1000062 0.098865567
9.1968147 0.098891278
9.2936233 0.0989123
9.3904319 0.098927633
9.4872405 0.098936944
9.584049 0.098941111
9.6808576 0.098940544
9.7776662 0.098937189
9.8744748 0.098931967
9.9712834 0.0989237
10.068092 0.098911133
10.164901 0.098894711
10.261709 0.098876356
10.358518 0.098856767
10.455326 0.098836889
10.552135 0.098816622
10.648943 0.098795867
10.745752 0.0987764
10.842561 0.098759
10.939369 0.098744
11.036178 0.098731456
11.132986 0.098721111
11.229795 0.098712978
11.326603 0.098708033
11.423412 0.0987076
11.520221 0.098709956
&
@target G0.S2
@type xy
0 0
0.14309375 0.00032540231
0.2861875 0.0022280806
0.42928125 0.0059082458
0.572375 0.01095076
0.71546875 0.01686159
0.8585625 0.023214612
1.0016563 0.029685934
1.14475 0.036046791
1.2878438 0.0421447
1.4309375 0.047886538
1.5740313 0.053221073
1.717125 0.058127433
1.8602188 0.06260459
2.0033125 0.066664142
2.1464063 0.070326189
2.2895 0.073615691
2.4325938 0.076560545
2.5756875 0.079189828
2.7187813 0.081530483
2.861875 0.08360808
3.0049688 0.085448957
3.1480625 0.087077638
3.2911563 0.088516211
3.43425 0.089784631
3.5773438 0.090901227
3.7204375 0.091882462
3.8635313 0.092743593
4.006625 0.093498764
4.1497188 0.094160037
4.2928125 0.094739081
4.4359063 0.095246481
4.579 0.095690949
4.7220938 0.096080629
4.8651875 0.096422195
5.0082813 0.096721476
5.151375 0.096982997
5.2944688 0.097210919
5.4375625 0.097409106
5.5806563 0.097580863
5.72375 0.097701783
5.8668438 0.0978315
6.0099375 0.097943721
6.1530313 0.098041982
6.296125 0.098128521
6.4392188 0.098205498
6.5823125 0.098274325
6.7254063 0.09833559
6.8685 0.09838978
7.0115938 0.098437442
7.1546875 0.098478519
7.2977813 0.098515401
7.440875 0.098549178
7.5839688 0.098580465
7.7270625 0.098608767
7.8701563 0.098633079
8.01325 0.098654011
8.1563438 0.09867369
8.2994375 0.098692261
8.4425313 0.098709017
8.585625 0.098723989
8.7287188 0.098737824
8.8718125 0.098749906
9.0149063 0.098760259
9.158 0.098768488
9.3010938 0.098774639
9.4441875 0.098780668
9.5872813 0.098785888
9.730375 0.098790299
9.8734688 0.098793279
10.016563 0.098795314
10.159656 0.098797225
10.30275 0.098799084
10.445844 0.098800266
10.588938 0.098800035
10.732031 0.098798873
10.875125 0.098796993
11.018219 0.098794597
11.161313 0.098791333
11.304406 0.098787305
11.4475 0.098870289
11.590594 0.098884956
11.733688 0.098895689
11.876781 0.098900556
12.019875 0.098904422
12.162969 0.098903111
12.306063 0.098892578
12.449156 0.098878356
12.59225 0.098859956
12.735344 0.098840644
12.878438 0.098827289
13.021531 0.098817444
13.164625 0.098803956
13.307719 0.098785378
13.450813 0.098760089
13.593906 0.0987316
13.737 0.098704822
13.880094 0.098687622
14.023188 0.098682378
14.166281 0.098688311
14.309375 0.098704689
14.452469 0.098730178
14.595563 0.098760533
14.738656 0.0987888
14.88175 0.098809156
15.024844 0.098818556
15.167938 0.098819044
15.311031 0.098813644
15.454125 0.098797822
15.597219 0.098770044
15.740313 0.0987394
15.883406 0.098712356
16.0265 0.098688844
16.169594 0.0986714
16.312688 0.098658133
16.455781 0.098645511
16.598875 0.098635
16.741969 0.098628356
16.885063 0.098629889
17.028156 0.098635133
&
@target G0.S3
@type xy
0 0
0.069633809 2.8995903e-06
0.13926762 3.3251839e-05
0.20890143 0.00013871179
0.27853524 0.00037819866
0.34816904 0.0008136094
0.41780285 0.0015034379
0.48743666 0.0024979675
0.55707047 0.0038359088
0.62670428 0.0055423624
0.69633809 0.007628024
0.7659719 0.010089357
0.83560571 0.012909642
0.90523951 0.016060641
0.97487332 0.019504668
1.0445071 0.023196879
1.1141409 0.027087618
1.1837748 0.031124722
1.2534086 0.035255563
1.3230424 0.039428885
1.3926762 0.04359629
1.46231 0.047713428
1.5319438 0.051740826
1.6015776 0.055644421
1.6712114 0.059395823
1.7408452 0.062972323
1.810479 0.06635675
1.8801128 0.069537094
1.9497466 0.072506081
2.0193805 0.075260662
2.0890143 0.077801442
2.1586481 0.080132126
2.2282819 0.082258966
2.2979157 0.084190212
2.3675495 0.085935644
2.4371833 0.087506125
2.5068171 0.088913205
2.5764509 0.090168801
2.6460847 0.091284905
2.7157185 0.092273361
2.7853524 0.093135753
2.8549862 0.093902127
2.92462 0.094574056
2.9942538 0.095161366
3.0638876 0.095673198
3.1335214 0.096117984
3.2031552 0.096503449
3.272789 0.096836629
3.3424228 0.097123888
3.4120566 0.097370953
3.4816904 0.097582949
3.5513243 0.097764443
3.6209581 0.097919485
3.6905919 0.098051651
3.7602257 0.098164089
3.8298595 0.098259556
3.8994933 0.098340459
3.9691271 0.098408895
4.0387609 0.098466683
4.1083947 0.098515397
4.1780285 0.098556394
4.2476623 0.098590844
4.3172961 0.09861975
4.38693 0.09864397
4.4565638 0.098664236
4.5261976 0.098681173
4.5958314 0.09869531
4.6654652 0.098707097
4.735099 0.098716915
4.8047328 0.098725084
4.8743666 0.098731876
4.9440004 0.098737518
5.0136342 0.098742202
5.083268 0.098746088
5.1529019 0.098749311
5.2225357 0.098751983
5.2921695 0.098754198
5.3618033 0.098756033
5.4314371 0.098757554
5.5010709 0.098758815
5.5707047 0.09874171
5.6403385 0.098743699
5.7099723 0.098745438
5.7796061 0.09874696
5.8492399 0.098748294
5.9188738 0.098749464
5.9885076 0.098750493
6.0581414 0.098751397
6.1277752 0.098752192
6.197409 0.098752893
6.2670428 0.09875351
6.3366766 0.098754054
6.4063104 0.098754534
6.4759442 0.098754959
6.545578 0.098755336
6.6152118 0.098755671
6.6848456 0.098755971
6.7544795 0.09875624
6.8241133 0.098756483
6.8937471 0.098756702
6.9633809 0.098756901
7.0330147 0.098757083
7.1026485 0.098757249
7.1722823 0.098757402
7.2419161 0.098757545
7.3115499 0.098757679
7.3811837 0.098757805
7.4508175 0.098757926
7.5204514 0.098758043
7.5900852 0.098758158
7.659719 0.098758272
7.7293528 0.098758386
7.7989866 0.098758501
7.8686204 0.098758617
7.9382542 0.098758737
8.007888 0.098758861
8.0775218 0.098758988
8.1471556 0.098759121
8.2167894 0.098759259
8.2864233 0.098759403
&
@target G0.S4
@type xy
0 0
0.096808576 3.911439e-05
0.19361715 0.00033961968
0.29042573 0.001118163
0.3872343 0.0024983215
0.48404288 0.0045267061
0.58085146 0.0071897599
0.67766003 0.010431516
0.77446861 0.014169296
0.87127719 0.018306142
0.96808576 0.022740422
1.0648943 0.02737258
1.1617029 0.032109895
1.2585115 0.036869396
1.3553201 0.04157934
1.4521286 0.046179841
1.5489372 0.05062269
1.6457458 0.054870752
1.7425544 0.058896944
1.8393629 0.062682999
1.9361715 0.066218276
2.0329801 0.069498523
2.1297887 0.072524715
2.2265973 0.075302029
2.3234058 0.077838904
2.4202144 0.080146103
2.517023 0.082236035
2.6138316 0.084122245
2.7106401 0.085818829
2.8074487 0.087340083
2.9042573 0.088700188
3.0010659 0.089912962
3.0978744 0.090991681
3.194683 0.09194893
3.2914916 0.092796573
3.3883002 0.093545654
3.4851087 0.094206388
3.5819173 0.094788185
3.6787259 0.095299631
3.7755345 0.09574853
3.872343 0.096121909
3.9691516 0.096467246
4.0659602 0.096769205
4.1627688 0.097032912
4.2595774 0.097262959
4.3563859 0.097463431
4.4531945 0.097637955
4.5500031 0.097789746
4.6468117 0.097921661
4.7436202 0.098036202
4.8404288 0.098135578
4.9372374 0.098221731
5.034046 0.098296372
5.1308545 0.098360993
5.2276631 0.098416895
5.3244717 0.098465221
5.4212803 0.098506961
5.5180888 0.098542988
5.6148974 0.098574061
5.711706 0.098600842
5.8085146 0.098623907
5.9053232 0.098643761
6.0021317 0.098660843
6.0989403 0.098675536
6.1957489 0.098688171
6.2925575 0.098699035
6.389366 0.098708375
6.4861746 0.098716403
6.5829832 0.098723302
6.6797918 0.098729228
6.7766003 0.09873432
6.8734089 0.098738696
6.9702175 0.098742458
7.0670261 0.098745693
7.1638346 0.098748474
7.2606432 0.098750868
7.3574518 0.098752928
7.4542604 0.098754701
7.5510689 0.098756227
7.6478775 0.09875754
7.7446861 0.098744412
7.8414947 0.098746366
7.9383033 0.098748126
8.0351118 0.098749708
8.1319204 0.09875113
8.228729 0.098752408
8.3255376 0.098753559
8.4223461 0.098754596
8.5191547 0.098755532
8.6159633 0.098756373
8.7127719 0.098757128
8.8095804 0.098757807
8.906389 0.098758415
9.0031976 0.098758958
9.1000062 0.098759443
9.1968147 0.098759874
9.2936233 0.09876026
9.3904319 0.098760605
9.4872405 0.098760915
9.584049 0.098761192
9.6808576 0.09876144
9.7776662 0.09876166
9.8744748 0.098761856
9.9712834 0.098762033
10.068092 0.098762195
10.164901 0.098762347
10.261709 0.09876249
10.358518 0.098762623
10.455326 0.098762748
10.552135 0.098762868
10.648943 0.098762985
10.745752 0.098763097
10.842561 0.098763205
10.939369 0.098763312
11.036178 0.098763417
11.132986 0.09876352
11.229795 0.098763621
11.326603 0.098763718
11.423412 0.098763811
11.520221 0.098763901
&
@target G0.S5
@type xy
0 0
0.14309375 0.00021948007
0.2861875 0.0015501294
0.42928125 0.0043469527
0.572375 0.0084811899
0.71546875 0.013659074
0.8585625 0.019546963
1.0016563 0.025833788
1.14475 0.032257783
1.2878438 0.038613243
1.4309375 0.044748074
1.5740313 0.050557006
1.717125 0.055973231
1.8602188 0.060960253
2.0033125 0.065504669
2.1464063 0.069609982
2.2895 0.073291436
2.4325938 0.076572007
2.5756875 0.079479643
2.7187813 0.082044778
2.861875 0.084298474
3.0049688 0.086271372
3.1480625 0.087992986
3.2911563 0.089491085
3.43425 0.090791456
3.5773438 0.091917759
3.7204375 0.092891427
3.8635313 0.093731629
4.006625 0.094455492
4.1497188 0.095078205
4.2928125 0.095613189
4.4359063 0.096072295
4.579 0.096465912
4.7220938 0.096803095
4.8651875 0.097091684
5.0082813 0.097338506
5.151375 0.097549446
5.2944688 0.097729601
5.4375625 0.097883358
5.5806563 0.098014509
5.72375 0.09811203
5.8668438 0.098208328
6.0099375 0.098290504
6.1530313 0.098360607
6.296125 0.098420382
6.4392188 0.098471351
6.5823125 0.098514814
6.7254063 0.098551886
6.8685 0.0985835
7.0115938 0.098610442
7.1546875 0.098633388
7.2977813 0.098652926
7.440875 0.098669563
7.5839688 0.098683736
7.7270625 0.098695812
7.8701563 0.098706105
8.01325 0.098714876
8.1563438 0.098722343
8.2994375 0.098728697
8.4425313 0.098734106
8.585625 0.09873871
8.7287188 0.098742625
8.8718125 0.098745953
9.0149063 0.09874878
9.158 0.09875118
9.3010938 0.098753219
9.4441875 0.098754954
9.5872813 0.098756432
9.730375 0.098757691
9.8734688 0.098758761
10.016563 0.098759673
10.159656 0.09876045
10.30275 0.098761113
10.445844 0.098761679
10.588938 0.098762163
10.732031 0.098762578
10.875125 0.098762934
11.018219 0.09876324
11.161313 0.098763503
11.304406 0.09876373
11.4475 0.098760834
11.590594 0.098761158
11.733688 0.098761446
11.876781 0.098761698
12.019875 0.098761925
12.162969 0.09876212
12.306063 0.098762284
12.449156 0.098762416
12.59225 0.098762519
12.735344 0.098762603
12.878438 0.09876268
13.021531 0.098762754
13.164625 0.098762828
13.307719 0.098762897
13.450813 0.098762971
13.593906 0.098763047
13.737 0.098763123
13.880094 0.098763194
14.023188 0.098763266
14.166281 0.098763338
14.309375 0.098763404
14.452469 0.098763461
14.595563 0.098763514
14.738656 0.098763563
14.88175 0.098763607
15.024844 0.098763644
15.167938 0.098763672
15.311031 0.0987637
15.454125 0.098763735
15.597219 0.098763776
15.740313 0.098763822
15.883406 0.09876388
16.0265 0.098763942
16.169594 0.098764
16.312688 0.098764063
16.455781 0.098764132
16.598875 0.098764208
16.741969 0.098764278
16.885063 0.098764334
17.028156 0.098764375
&

